Surface subgroups of Baumslag doubles along short words

If $U$ is a minimal, diskbusting, finite list of words in a free group $F_n$ of rank $n$ such that the sum of the lengths of words in $U$ is at most $2n+4$, we prove that the natural presentation complex of the Baumslag double of $F_n$ along $U$ virtually contains a $\pi_1$-injective embedded closed hyperbolic surface. This verifies the Tiling Conjecture of Kim and Wilton for this type of lists of words, and in particular, implies that the corresponding Baumslag double contains a hyperbolic surface subgroup.

==> anc/explicit_solutions.txt <==
####
This file presents the explicit solution for all the cases of words w_0, ..., w_29 considered in the manuscript. In each case, we give the corresponding matrices M_w, N_w, and the solution v_w.
####

###
w = w_0
M_w = [[0 0 0 0 1 1 1 1 1 1]
 [0 0 0 1 0 1 0 0 0 1]
 [0 0 0 1 1 0 1 1 1 0]
 [0 0 1 0 0 1 1 1 0 1]
 [0 0 1 0 1 0 0 0 1 0]
 [0 0 1 1 0 0 1 1 0 0]
 [0 1 0 0 0 0 0 1 0 1]
 [0 1 0 0 1 1 1 0 1 0]
 [0 1 0 1 0 1 0 1 0 0]
 [0 1 0 1 1 0 1 0 1 1]
 [0 1 1 0 0 1 1 0 0 0]
 [0 1 1 1 0 0 1 0 0 1]
 [1 0 0 0 0 0 1 0 1 0]
 [1 0 0 0 1 1 0 1 0 1]
 [1 0 0 1 1 0 0 1 0 0]
 [1 0 1 0 0 1 0 1 1 1]
 [1 0 1 0 1 0 1 0 0 0]
 [1 0 1 1 0 0 0 1 1 0]
 [1 1 0 0 1 1 0 0 0 0]
 [1 1 0 1 1 0 0 0 0 1]
 [1 1 1 0 0 1 0 0 1 0]
 [1 1 1 1 0 0 0 0 1 1]]
N_w = [[0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 1 1 1 1 1]
 [0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 1 0 0 0 1 0 0]
 [0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 1 0 1 1 0 0 1 0]
 [0 0 0 0 0 0 0 0 0 0 0 1 1 0 0 0 0 0 0 0 1 1 0 1]
 [0 0 0 0 0 0 0 0 0 0 1 0 0 1 0 0 0 0 0 1 0 0 0 0]
 [0 0 0 0 0 0 0 0 0 0 0 1 1 0 0 1 1 0 0 0 0 0 0 0]
 [0 0 0 0 0 0 0 0 1 1 0 0 0 0 0 0 0 0 0 0 0 0 0 1]
 [0 0 0 0 0 0 1 1 0 0 0 0 0 0 0 0 0 0 0 1 1 0 1 0]
 [0 0 0 0 0 0 0 1 1 0 0 0 0 0 1 0 1 0 0 0 0 0 0 0]
 [0 0 0 0 0 0 1 0 0 1 0 0 0 0 0 1 0 1 0 1 0 0 1 0]
 [0 0 0 0 0 1 0 1 0 0 0 1 0 0 0 0 0 0 0 0 1 0 0 0]
 [0 0 0 0 0 1 0 0 0 1 0 1 0 0 0 1 0 1 0 0 0 0 0 0]
 [0 0 0 1 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0]
 [0 1 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 1 0 1]
 [1 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 1 0 0 0 0 0]
 [0 0 1 0 1 0 0 0 0 0 0 0 1 1 0 0 0 0 0 0 0 1 0 1]
 [0 1 0 1 0 0 0 0 0 0 1 1 0 0 0 0 0 0 0 0 0 0 0 0]
 [1 0 0 0 1 0 0 0 0 0 0 0 1 1 0 0 1 0 0 0 0 0 0 0]
 [0 1 1 0 0 0 1 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0]
 [1 1 0 0 0 0 1 0 0 1 0 0 0 0 0 0 0 1 0 0 0 0 0 0]
 [0 0 1 0 1 1 0 1 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0]
 [1 0 0 0 1 1 0 0 0 1 0 0 0 1 0 0 0 1 0 0 0 0 0 0]]
v_w = [[1 0 0 1 0 0 0 0 2 2 0 0 0 1 0 0 2 1 0 0 1 1]]
###
w = w_1
M_w = [[0 0 0 0 0 1 0 1 1 0]
 [0 0 0 0 1 0 1 1 0 0]
 [0 0 0 0 1 1 1 0 1 0]
 [0 0 0 1 0 0 1 1 1 1]
 [0 0 0 1 0 1 1 0 0 1]
 [0 0 0 1 1 0 0 0 1 1]
 [0 0 0 1 1 1 0 1 0 1]
 [0 1 1 0 0 0 1 1 1 0]
 [0 1 1 0 0 1 1 0 0 0]
 [0 1 1 0 1 0 0 0 1 0]
 [0 1 1 0 1 1 0 1 0 0]
 [0 1 1 1 0 0 0 0 0 1]
 [1 0 1 0 0 0 0 0 0 1]
 [1 0 1 1 0 0 1 1 1 0]
 [1 0 1 1 0 1 1 0 0 0]
 [1 0 1 1 1 0 0 0 1 0]
 [1 0 1 1 1 1 0 1 0 0]
 [1 1 0 0 0 0 1 1 1 1]
 [1 1 0 0 0 1 1 0 0 1]
 [1 1 0 0 1 0 0 0 1 1]
 [1 1 0 0 1 1 0 1 0 1]
 [1 1 0 1 0 0 0 0 0 0]]
N_w = [[0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 1 0 0 1]
 [0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 1 0 0 0 0 0 1 0 0]
 [0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 1 0 1 0 1 0 0 0]
 [0 0 0 0 0 0 0 0 0 0 0 0 1 1 0 0 0 0 0 0 0 1 1 1]
 [0 0 0 0 0 0 0 0 0 0 0 1 0 1 0 0 0 0 1 0 0 0 1 0]
 [0 0 0 0 0 0 0 0 0 0 0 0 1 1 0 0 1 1 0 0 0 0 0 0]
 [0 0 0 0 0 0 0 0 0 0 0 1 0 1 0 1 0 1 0 1 0 0 0 0]
 [0 0 0 0 1 0 0 1 0 1 0 0 0 0 0 0 0 0 0 0 0 1 0 1]
 [0 0 0 0 1 0 1 0 0 1 0 0 0 0 0 0 0 0 1 0 0 0 0 0]
 [0 0 0 0 1 0 0 1 1 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0]
 [0 0 0 0 1 0 1 0 1 0 0 0 0 0 0 1 0 0 0 1 0 0 0 0]
 [0 0 0 0 1 1 0 0 0 0 1 0 0 1 0 0 0 0 0 0 0 0 0 0]
 [0 1 0 1 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0]
 [0 1 1 0 0 0 0 0 0 1 0 0 1 0 0 0 0 0 0 0 0 1 0 1]
 [0 1 1 0 0 0 0 0 0 1 0 1 0 0 0 0 0 0 1 0 0 0 0 0]
 [0 1 1 0 0 0 0 0 1 0 0 0 1 0 0 0 1 0 0 0 0 0 0 0]
 [0 1 1 0 0 0 0 0 1 0 0 1 0 0 0 1 0 0 0 1 0 0 0 0]
 [1 0 0 1 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 1 1 1]
 [1 0 0 1 0 0 1 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 1 0]
 [1 0 0 1 0 0 0 1 0 0 0 0 0 0 0 0 1 1 0 0 0 0 0 0]
 [1 0 0 1 0 0 1 0 0 0 0 0 0 0 0 1 0 1 0 1 0 0 0 0]
 [1 0 1 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0]]
v_w = [[0 0 2 0 0 1 0 0 1 0 0 2 0 1 0 0 2 2 0 0 1 0]]
###
w = w_2
M_w = [[0 0 0 0 1 0 1 1 0 1]
 [0 0 0 1 0 1 0 0 1 1]
 [0 0 0 1 1 1 1 1 1 0]
 [0 0 1 0 0 0 1 1 1 0]
 [0 0 1 0 1 0 0 0 1 1]
 [0 0 1 1 0 1 1 1 0 1]
 [0 0 1 1 1 1 0 0 0 0]
 [0 1 0 0 0 1 1 1 1 0]
 [0 1 0 0 1 1 0 0 1 1]
 [0 1 0 1 0 0 1 1 0 1]
 [0 1 0 1 1 0 0 0 0 0]
 [0 1 1 0 0 1 0 0 0 0]
 [0 1 1 1 0 0 0 0 1 1]
 [1 0 0 0 0 1 0 1 1 0]
 [1 0 0 0 1 1 1 0 1 1]
 [1 0 0 1 0 0 0 1 0 1]
 [1 0 0 1 1 0 1 0 0 0]
 [1 0 1 0 0 1 1 0 0 0]
 [1 0 1 0 1 1 0 1 0 1]
 [1 0 1 1 0 0 1 0 1 1]
 [1 0 1 1 1 0 0 1 1 0]
 [1 1 0 0 0 0 1 0 0 0]
 [1 1 0 0 1 0 0 1 0 1]
 [1 1 1 0 0 0 0 1 1 0]]
N_w = [[0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 1 0 1 0 1 0]
 [0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 1 0 0 1 0 0 0 1]
 [0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 1 0 1 0 1 1 1 0 0]
 [0 0 0 0 0 0 0 0 0 0 0 0 1 1 0 0 0 0 0 0 1 1 0 0]
 [0 0 0 0 0 0 0 0 0 0 1 0 0 1 0 0 0 0 1 0 0 0 0 1]
 [0 0 0 0 0 0 0 0 0 0 0 1 1 0 0 1 1 0 0 0 1 0 1 0]
 [0 0 0 0 0 0 0 0 0 0 1 1 0 0 1 1 0 0 0 0 0 0 0 0]
 [0 0 0 0 0 0 0 0 1 1 0 0 0 0 0 0 0 0 0 1 1 1 0 0]
 [0 0 0 0 0 0 0 1 1 0 0 0 0 0 0 0 0 0 1 1 0 0 0 1]
 [0 0 0 0 0 0 1 0 0 1 0 0 0 0 0 0 1 0 0 0 1 0 1 0]
 [0 0 0 0 0 0 1 1 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0]
 [0 0 0 0 0 1 0 0 1 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0]
 [0 0 0 0 0 1 1 0 0 0 0 0 0 1 0 0 1 0 0 0 0 0 0 1]
 [0 0 1 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 1 0 0]
 [0 0 1 1 0 0 0 0 0 0 0 0 0 0 0 0 0 1 1 1 0 0 0 1]
 [0 1 0 0 1 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 1 0]
 [0 1 0 1 0 0 0 0 0 0 0 0 0 0 1 0 0 1 0 0 0 0 0 0]
 [0 0 1 1 0 0 0 0 0 0 0 1 1 0 0 0 0 0 0 0 0 0 0 0]
 [0 0 1 0 1 0 0 0 0 0 1 1 0 0 0 0 0 0 1 0 0 0 1 0]
 [0 1 0 1 0 0 0 0 0 0 0 0 1 1 0 0 1 0 0 0 0 0 0 1]
 [0 1 0 0 1 0 0 0 0 0 1 0 0 1 1 0 0 0 0 0 0 1 0 0]
 [1 0 0 1 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0]
 [1 0 0 0 1 0 0 1 0 0 0 0 0 0 0 0 0 0 1 0 0 0 1 0]
 [1 0 0 0 1 1 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 1 0 0]]
v_w = [[0 0 1 0 0 0 1 0 1 2 0 1 0 0 1 0 0 1 0 1 1 0 1 1]]
###
w = w_3
M_w = [[0 0 0 0 1 0 1 1 0 0]
 [0 0 0 1 0 1 1 1 1 0]
 [0 0 0 1 1 1 0 0 1 0]
 [0 0 1 0 0 1 0 0 1 1]
 [0 0 1 1 0 0 1 1 0 1]
 [0 0 1 1 1 0 0 0 0 1]
 [0 1 0 0 0 1 1 1 0 0]
 [0 1 0 0 1 1 0 0 0 0]
 [0 1 0 1 0 0 0 0 1 0]
 [0 1 1 0 0 0 1 1 1 1]
 [0 1 1 0 1 0 0 0 1 1]
 [0 1 1 1 0 1 0 0 0 1]
 [1 0 0 0 0 1 0 1 1 1]
 [1 0 0 0 1 1 1 0 1 1]
 [1 0 0 1 0 0 1 0 0 1]
 [1 0 0 1 1 0 0 1 0 1]
 [1 0 1 0 0 0 0 1 0 0]
 [1 0 1 0 1 0 1 0 0 0]
 [1 0 1 1 0 1 1 0 1 0]
 [1 1 0 0 0 0 1 0 1 1]
 [1 1 0 0 1 0 0 1 1 1]
 [1 1 0 1 0 1 0 1 0 1]
 [1 1 1 0 0 1 1 0 0 0]]
N_w = [[0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 1 0 0 1 0]
 [0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 1 0 0 0 0 1 1 1 0]
 [0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 1 0 1 0 0 0 1 0 0]
 [0 0 0 0 0 0 0 0 0 0 1 0 1 0 0 0 0 0 0 0 0 1 0 1]
 [0 0 0 0 0 0 0 0 0 0 0 1 1 0 1 0 1 0 0 0 0 0 1 0]
 [0 0 0 0 0 0 0 0 0 1 0 0 1 1 0 0 1 0 0 0 0 0 0 0]
 [0 0 0 0 0 0 1 1 0 0 0 0 0 0 0 0 0 0 0 0 1 0 1 0]
 [0 0 0 0 0 1 1 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0]
 [0 0 0 0 1 0 0 0 1 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0]
 [0 0 0 0 0 0 0 1 1 0 0 1 1 0 0 0 0 0 0 0 0 0 1 1]
 [0 0 0 0 0 1 0 0 1 1 0 0 1 0 0 0 0 0 0 0 0 0 0 1]
 [0 0 0 0 1 0 1 0 0 0 1 0 1 0 0 0 1 0 0 0 0 0 0 0]
 [0 0 1 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 1 0 1]
 [0 1 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 1 1 0 0 1 0 1]
 [0 1 0 1 0 0 0 0 0 0 0 0 0 0 1 0 1 0 0 0 0 0 0 0]
 [0 0 1 1 0 0 0 0 0 0 0 0 0 1 0 0 1 0 0 1 0 0 0 0]
 [1 0 1 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0]
 [1 1 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 1 0 0 0 0 0]
 [1 1 0 0 0 0 0 0 0 0 1 0 0 0 1 1 0 0 0 0 0 1 0 0]
 [0 1 0 1 0 0 0 1 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1]
 [0 0 1 1 0 1 0 0 1 0 0 0 0 0 0 0 0 0 0 1 0 0 0 1]
 [0 0 1 1 1 0 1 0 0 0 0 0 0 0 0 0 1 0 0 0 1 0 0 0]
 [1 1 0 0 0 0 1 1 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0]]
v_w = [[1 0 2 0 1 0 0 0 0 1 1 0 0 0 0 0 0 1 1 0 1 2 1]]
###
w = w_4
M_w = [[0 0 0 0 0 0 1 1 1 1]
 [0 0 0 0 0 1 0 1 1 0]
 [0 0 0 0 0 1 1 0 0 1]
 [0 0 0 0 1 0 0 0 1 1]
 [0 0 0 0 1 0 1 1 0 0]
 [0 0 0 0 1 1 0 1 0 1]
 [0 0 0 0 1 1 1 0 1 0]
 [0 1 1 0 0 0 0 0 0 0]
 [1 0 1 1 0 0 0 0 0 1]
 [1 0 1 1 0 0 1 1 1 0]
 [1 0 1 1 0 1 1 0 0 0]
 [1 0 1 1 1 0 0 0 1 0]
 [1 0 1 1 1 1 0 1 0 0]
 [1 1 0 1 0 0 0 0 0 1]
 [1 1 0 1 0 0 1 1 1 0]
 [1 1 0 1 0 1 1 0 0 0]
 [1 1 0 1 1 0 0 0 1 0]
 [1 1 0 1 1 1 0 1 0 0]]
N_w = [[0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 1 1 1]
 [0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 1 0 0 0 1 0]
 [0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 1 0 1 0 0]
 [0 0 0 0 0 0 0 0 0 0 0 0 0 1 1 0 0 0 0 0 0 0 1]
 [0 0 0 0 0 0 0 0 0 0 0 1 1 0 0 0 0 0 0 1 0 0 0]
 [0 0 0 0 0 0 0 0 0 0 0 0 1 0 1 0 1 0 1 0 0 0 0]
 [0 0 0 0 0 0 0 0 0 0 0 1 0 1 0 1 0 1 0 0 0 0 0]
 [0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0]
 [0 1 0 0 1 0 0 1 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0]
 [0 1 0 1 0 0 0 1 0 1 0 0 0 0 0 0 0 0 0 1 0 1 0]
 [0 1 0 1 0 0 0 1 1 0 0 0 0 0 0 1 0 0 0 0 0 0 0]
 [0 1 1 0 0 0 0 1 0 1 0 0 0 1 0 0 0 0 0 0 0 0 0]
 [0 1 1 0 0 0 0 1 1 0 0 0 1 0 0 0 1 0 0 0 0 0 0]
 [1 0 0 0 1 0 1 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0]
 [1 0 0 1 0 0 1 0 0 1 0 0 0 0 0 0 0 0 0 1 0 1 0]
 [1 0 0 1 0 0 1 0 1 0 0 0 0 0 0 1 0 0 0 0 0 0 0]
 [1 0 1 0 0 0 1 0 0 1 0 0 0 1 0 0 0 0 0 0 0 0 0]
 [1 0 1 0 0 0 1 0 1 0 0 0 1 0 0 0 1 0 0 0 0 0 0]]
v_w = [[2 0 0 0 0 2 2 3 0 1 1 0 1 2 0 0 1 0]]
###
w = w_5
M_w = [[0 0 0 0 1 0 1 0 1 1]
 [0 0 0 1 0 1 0 0 1 0]
 [0 0 0 1 1 1 1 0 0 1]
 [0 0 1 0 0 0 1 1 1 1]
 [0 0 1 0 1 0 0 1 0 0]
 [0 0 1 1 0 1 1 1 0 1]
 [0 1 0 0 0 1 1 0 0 0]
 [0 1 0 0 1 1 0 0 1 1]
 [0 1 0 1 0 0 1 0 1 0]
 [0 1 0 1 1 0 0 0 0 1]
 [0 1 1 0 0 1 0 1 1 1]
 [0 1 1 1 0 0 0 1 0 1]
 [1 0 0 0 0 1 0 1 1 1]
 [1 0 0 0 1 1 1 1 0 0]
 [1 0 0 1 0 0 0 1 0 1]
 [1 0 0 1 1 0 1 1 1 0]
 [1 0 1 0 0 1 1 0 0 0]
 [1 0 1 0 1 1 0 0 1 1]
 [1 0 1 1 0 0 1 0 1 0]
 [1 0 1 1 1 0 0 0 0 1]
 [1 1 0 0 0 0 1 1 1 1]
 [1 1 0 0 1 0 0 1 0 0]
 [1 1 1 0 0 0 0 0 0 0]]
N_w = [[0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 1 0 0 1 0 1]
 [0 0 0 0 0 0 0 0 0 0 0 0 0 1 1 0 0 0 0 0 1 0 0 0]
 [0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 1 1 0 1 1 0 0 0 0]
 [0 0 0 0 0 0 0 0 0 0 0 1 1 0 0 0 0 0 0 0 0 1 1 1]
 [0 0 0 0 0 0 0 0 0 0 1 0 1 0 0 0 0 1 0 0 0 0 0 0]
 [0 0 0 0 0 0 0 0 0 0 0 1 1 1 0 1 0 0 0 1 0 0 1 0]
 [0 0 0 0 0 0 0 0 1 1 0 0 0 0 0 0 0 0 0 1 0 0 0 0]
 [0 0 0 0 0 0 0 1 1 0 0 0 0 0 0 0 0 0 1 0 1 0 0 1]
 [0 0 0 0 0 0 1 0 0 1 0 0 0 0 1 0 0 0 0 0 0 1 0 0]
 [0 0 0 0 0 0 1 1 0 0 0 0 0 0 0 1 0 0 1 0 0 0 0 0]
 [0 0 0 0 0 1 0 0 1 0 0 0 1 0 0 0 0 0 0 0 1 0 1 1]
 [0 0 0 0 0 1 1 0 0 0 0 0 1 0 0 1 0 0 0 0 0 0 1 0]
 [0 0 0 1 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 1 1]
 [0 0 0 1 1 0 0 0 0 0 0 0 0 0 0 0 1 1 0 1 0 0 0 0]
 [0 0 1 0 1 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 1 0]
 [0 0 1 0 1 0 0 0 0 0 0 0 0 0 1 0 1 1 0 0 0 1 0 0]
 [0 1 0 1 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 1 0 0 0 0]
 [0 1 0 1 0 0 0 0 0 0 1 0 0 0 0 0 0 0 1 0 1 0 0 1]
 [0 1 1 0 0 0 0 0 0 0 0 1 0 0 1 0 0 0 0 0 0 1 0 0]
 [0 1 1 0 0 0 0 0 0 0 1 0 0 0 0 1 0 0 1 0 0 0 0 0]
 [1 0 0 0 1 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 1 1 1]
 [1 0 0 0 1 0 0 1 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0]
 [1 1 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0]]
v_w = [[0 0 1 0 0 1 0 0 2 0 2 0 0 0 0 1 1 1 0 1 0 2 0]]
###
w = w_6
M_w = [[0 0 0 0 0 0 1 1 1 0]
 [0 0 0 0 0 1 0 1 1 1]
 [0 0 0 0 0 1 1 0 0 1]
 [0 0 1 1 0 0 0 1 0 0]
 [0 0 1 1 0 0 1 0 1 0]
 [0 0 1 1 0 1 0 0 1 1]
 [0 1 0 1 1 0 0 1 0 1]
 [0 1 0 1 1 0 1 0 1 1]
 [0 1 0 1 1 1 0 0 1 0]
 [0 1 0 1 1 1 1 1 0 0]
 [0 1 1 0 1 0 0 0 0 1]
 [0 1 1 0 1 1 0 1 1 0]
 [0 1 1 0 1 1 1 0 0 0]
 [1 0 0 0 1 0 0 1 0 1]
 [1 0 0 0 1 0 1 0 1 1]
 [1 0 0 0 1 1 0 0 1 0]
 [1 0 0 0 1 1 1 1 0 0]
 [1 0 1 1 1 0 0 0 0 1]
 [1 0 1 1 1 1 1 0 0 0]
 [1 1 0 1 0 0 0 0 0 0]
 [1 1 1 0 0 0 0 1 0 0]
 [1 1 1 0 0 0 1 0 1 0]
 [1 1 1 0 0 1 0 0 1 1]]
N_w = [[0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 1 0 1 0]
 [0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 1 0 0 0 1 1]
 [0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 1 0 0 1 0 0]
 [0 0 0 0 0 0 0 0 1 0 1 0 1 0 0 0 0 0 0 0 0 0 0 0]
 [0 0 0 0 0 0 0 0 1 1 0 0 0 1 0 0 0 0 0 0 1 0 0 0]
 [0 0 0 0 0 0 0 0 1 0 0 1 0 1 0 0 0 1 1 0 0 0 0 0]
 [0 0 0 0 0 0 1 1 0 0 0 0 1 0 0 1 0 0 0 0 0 0 0 1]
 [0 0 0 0 0 0 1 1 0 0 0 0 0 1 0 1 0 0 0 0 1 1 0 0]
 [0 0 0 0 0 0 1 1 0 0 0 0 0 1 1 0 0 1 0 0 0 0 0 0]
 [0 0 0 0 0 0 1 1 0 0 0 0 1 0 1 0 1 0 0 1 0 0 0 0]
 [0 0 0 0 0 1 0 1 0 0 0 1 0 0 0 1 0 0 0 0 0 0 0 0]
 [0 0 0 0 0 1 0 1 0 0 1 0 0 0 1 0 0 1 0 0 0 0 1 0]
 [0 0 0 0 0 1 0 1 0 1 0 0 0 0 1 0 1 0 0 0 0 0 0 0]
 [0 0 1 1 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 1]
 [0 0 1 0 1 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 1 1 0 0]
 [0 0 1 0 1 0 0 0 0 0 0 0 0 0 1 0 0 1 0 0 0 0 0 0]
 [0 0 1 1 0 0 0 0 0 0 0 0 0 0 1 0 1 0 0 1 0 0 0 0]
 [0 1 1 0 0 0 0 0 1 0 0 1 0 0 0 1 0 0 0 0 0 0 0 0]
 [0 1 1 0 0 0 0 0 1 1 0 0 0 0 1 0 1 0 0 0 0 0 0 0]
 [1 1 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0]
 [1 0 0 1 0 1 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0]
 [1 0 0 0 1 1 0 0 0 1 0 0 0 0 0 0 0 0 0 0 1 0 0 0]
 [1 0 0 0 1 1 0 0 0 0 0 1 0 0 0 0 0 1 1 0 0 0 0 0]]
v_w = [[1 1 0 1 0 0 1 2 0 0 0 0 0 0 0 0 1 0 2 0 1 0 2]]
###
w = w_7
M_w = [[0 0 0 0 1 1 0 0 0 0]
 [0 0 0 1 0 1 1 0 0 1]
 [0 0 0 1 1 0 1 0 0 1]
 [0 0 1 0 0 0 1 1 1 1]
 [0 0 1 1 0 1 0 1 1 0]
 [0 0 1 1 1 0 0 1 1 0]
 [0 1 0 0 0 1 1 1 0 1]
 [0 1 0 0 1 0 1 1 0 1]
 [0 1 0 1 0 0 0 1 0 0]
 [0 1 1 0 0 1 0 0 1 0]
 [0 1 1 0 1 0 0 0 1 0]
 [0 1 1 1 0 0 1 0 1 1]
 [1 0 0 0 0 0 0 1 1 1]
 [1 0 0 1 0 1 1 1 1 0]
 [1 0 0 1 1 0 1 1 1 0]
 [1 0 1 0 0 0 1 0 0 0]
 [1 0 1 1 0 1 0 0 0 1]
 [1 0 1 1 1 0 0 0 0 1]
 [1 1 0 0 0 1 1 0 1 0]
 [1 1 0 0 1 0 1 0 1 0]
 [1 1 0 1 0 0 0 0 1 1]
 [1 1 1 0 0 1 0 1 0 1]
 [1 1 1 0 1 0 0 1 0 1]]
N_w = [[0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0]
 [0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 1 0 0 1 1 0 0]
 [0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 1 0 1 0 1 0 0]
 [0 0 0 0 0 0 0 0 0 0 0 1 1 0 0 0 0 0 0 0 1 1 1]
 [0 0 0 0 0 0 0 0 0 0 1 0 1 0 1 1 0 0 0 0 0 1 0]
 [0 0 0 0 0 0 0 0 0 1 0 0 1 1 0 1 0 0 0 0 0 1 0]
 [0 0 0 0 0 0 1 1 0 0 0 0 0 0 0 0 0 0 0 1 1 0 1]
 [0 0 0 0 0 1 0 1 0 0 0 0 0 0 0 0 0 0 1 0 1 0 1]
 [0 0 0 0 1 0 0 1 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0]
 [0 0 0 0 0 0 1 0 1 0 1 0 1 0 0 0 0 0 0 0 0 0 0]
 [0 0 0 0 0 1 0 0 1 1 0 0 1 0 0 0 0 0 0 0 0 0 0]
 [0 0 0 0 1 0 0 0 1 0 0 1 1 0 0 0 1 0 0 0 1 0 0]
 [0 0 1 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 1]
 [0 1 1 0 0 0 0 0 0 0 0 0 0 0 1 1 0 0 0 1 0 1 0]
 [0 1 1 0 0 0 0 0 0 0 0 0 0 1 0 1 0 0 1 0 0 1 0]
 [1 1 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0]
 [1 0 0 1 0 0 0 0 0 0 1 0 0 0 1 0 1 0 0 0 0 0 0]
 [1 0 0 1 0 0 0 0 0 1 0 0 0 1 0 0 1 0 0 0 0 0 0]
 [0 1 1 0 0 0 1 0 1 0 0 0 0 0 0 0 0 0 0 1 0 0 0]
 [0 1 1 0 0 1 0 0 1 0 0 0 0 0 0 0 0 0 1 0 0 0 0]
 [0 0 1 1 1 0 0 0 1 0 0 0 0 0 0 0 1 0 0 0 0 0 0]
 [1 0 0 1 0 0 1 1 0 0 1 0 0 0 0 0 0 0 0 0 0 0 1]
 [1 0 0 1 0 1 0 1 0 1 0 0 0 0 0 0 0 0 0 0 0 0 1]]
v_w = [[2 0 0 0 0 1 0 1 0 0 0 2 0 2 0 0 0 1 0 1 0 2 0]]
###
w = w_8
M_w = [[0 0 0 0 0 0 0 1 1 0]
 [0 0 0 0 0 1 1 0 1 1]
 [0 0 0 0 0 1 1 1 0 1]
 [0 0 0 0 1 0 1 0 1 1]
 [0 0 0 0 1 0 1 1 0 1]
 [0 0 0 0 1 1 0 0 0 0]
 [0 1 1 0 0 0 0 0 0 0]
 [1 0 1 1 0 0 1 0 1 1]
 [1 0 1 1 0 0 1 1 0 1]
 [1 0 1 1 0 1 0 0 0 0]
 [1 0 1 1 1 0 0 0 0 0]
 [1 1 0 1 0 0 1 0 1 1]
 [1 1 0 1 0 0 1 1 0 1]
 [1 1 0 1 0 1 0 0 0 0]
 [1 1 0 1 1 0 0 0 0 0]]
N_w = [[0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0]
 [0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 1 0 1 0 0 1]
 [0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 1 1 0 0 1 0]
 [0 0 0 0 0 0 0 0 0 0 0 0 1 1 0 0 0 1 0 0 1]
 [0 0 0 0 0 0 0 0 0 0 0 0 1 1 0 0 1 0 0 1 0]
 [0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0]
 [0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0]
 [0 1 0 0 1 0 0 1 0 0 1 0 0 0 0 0 0 1 0 0 1]
 [0 1 0 0 1 0 0 1 0 0 1 0 0 0 0 0 1 0 0 1 0]
 [0 1 0 1 0 0 0 1 0 1 0 0 0 0 0 0 0 0 0 0 0]
 [0 1 1 0 0 0 0 1 1 0 0 0 0 0 0 0 0 0 0 0 0]
 [1 0 0 0 1 0 1 0 0 0 1 0 0 0 0 0 0 1 0 0 1]
 [1 0 0 0 1 0 1 0 0 0 1 0 0 0 0 0 1 0 0 1 0]
 [1 0 0 1 0 0 1 0 0 1 0 0 0 0 0 0 0 0 0 0 0]
 [1 0 1 0 0 0 1 0 1 0 0 0 0 0 0 0 0 0 0 0 0]]
v_w = [[3 2 0 0 2 2 3 0 1 2 0 1 0 0 2]]
###
w = w_9
M_w = [[0 0 0 0 1 1 1 0 0 1]
 [0 0 0 1 0 1 1 0 0 1]
 [0 0 0 1 1 0 0 0 0 0]
 [0 0 1 0 0 0 0 1 0 1]
 [0 0 1 0 1 1 1 1 0 0]
 [0 0 1 1 0 1 1 1 0 0]
 [0 1 0 0 0 0 1 1 1 0]
 [0 1 0 0 1 1 0 1 1 1]
 [0 1 0 1 0 1 0 1 1 1]
 [0 1 1 0 0 0 1 0 1 1]
 [0 1 1 0 1 1 0 0 1 0]
 [0 1 1 1 0 1 0 0 1 0]
 [1 0 0 0 0 1 0 0 1 0]
 [1 0 0 0 1 0 1 0 1 1]
 [1 0 0 1 0 0 1 0 1 1]
 [1 0 1 0 1 0 1 1 1 0]
 [1 0 1 1 0 0 1 1 1 0]
 [1 1 0 0 0 1 1 1 0 0]
 [1 1 0 0 1 0 0 1 0 1]
 [1 1 0 1 0 0 0 1 0 1]
 [1 1 1 0 0 1 1 0 0 1]
 [1 1 1 0 1 0 0 0 0 0]
 [1 1 1 1 0 0 0 0 0 0]]
N_w = [[0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 1 1 0 0 0 1 0]
 [0 0 0 0 0 0 0 0 0 0 0 0 0 1 1 0 0 1 0 0 0 1 0]
 [0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0]
 [0 0 0 0 0 0 0 0 0 0 1 1 0 0 0 0 0 0 0 0 0 0 1]
 [0 0 0 0 0 0 0 0 0 1 1 0 0 0 0 1 0 1 0 1 0 0 0]
 [0 0 0 0 0 0 0 0 1 0 1 0 0 1 0 0 0 1 0 1 0 0 0]
 [0 0 0 0 0 0 1 1 0 0 0 0 0 0 0 0 0 0 0 1 1 0 0]
 [0 0 0 0 0 0 1 1 0 0 0 0 0 0 0 1 1 0 1 0 0 0 1]
 [0 0 0 0 0 0 1 1 0 0 0 0 0 1 1 0 0 0 1 0 0 0 1]
 [0 0 0 0 0 1 0 1 0 0 0 1 0 0 0 0 0 0 0 0 1 1 0]
 [0 0 0 0 0 1 0 1 0 1 0 0 0 0 0 1 0 0 1 0 0 0 0]
 [0 0 0 0 0 1 0 1 1 0 0 0 0 1 0 0 0 0 1 0 0 0 0]
 [0 0 0 1 1 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0]
 [0 0 1 0 1 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 1 1 0]
 [0 1 0 0 1 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 1 1 0]
 [0 0 1 0 1 0 0 0 0 1 1 0 0 0 0 0 0 0 0 1 1 0 0]
 [0 1 0 0 1 0 0 0 1 0 1 0 0 0 0 0 0 0 0 1 1 0 0]
 [1 0 0 1 0 0 1 0 0 0 0 0 0 0 0 0 0 1 0 1 0 0 0]
 [1 0 1 0 0 0 1 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 1]
 [1 1 0 0 0 0 1 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 1]
 [1 0 0 1 0 1 0 0 0 0 0 1 0 0 0 0 0 1 0 0 0 1 0]
 [1 0 1 0 0 1 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0]
 [1 1 0 0 0 1 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0]]
v_w = [[0 0 2 0 1 0 0 0 2 0 1 0 0 1 0 0 2 0 1 0 2 0 0]]
###
w = w_10
M_w = [[0 0 0 0 0 1 1 0 0 0]
 [0 0 0 1 1 0 1 0 0 1]
 [0 0 0 1 1 1 0 0 0 1]
 [0 0 1 0 0 0 1 1 0 0]
 [0 0 1 0 0 1 0 1 0 0]
 [0 0 1 1 1 0 0 1 0 1]
 [0 1 0 0 1 0 1 1 1 0]
 [0 1 0 0 1 1 0 1 1 0]
 [0 1 0 1 0 0 0 1 1 1]
 [0 1 1 0 1 0 0 0 1 0]
 [0 1 1 1 0 0 1 0 1 1]
 [0 1 1 1 0 1 0 0 1 1]
 [1 0 0 0 0 0 0 0 1 1]
 [1 0 0 1 1 0 1 0 1 0]
 [1 0 0 1 1 1 0 0 1 0]
 [1 0 1 1 1 0 0 1 1 0]
 [1 1 0 0 1 0 1 1 0 1]
 [1 1 0 0 1 1 0 1 0 1]
 [1 1 0 1 0 0 0 1 0 0]
 [1 1 1 0 1 0 0 0 0 1]
 [1 1 1 1 0 0 1 0 0 0]
 [1 1 1 1 0 1 0 0 0 0]]
N_w = [[0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0]
 [0 0 0 0 0 0 0 0 0 0 0 0 1 0 1 0 1 0 1 0 0 0 0]
 [0 0 0 0 0 0 0 0 0 0 0 1 0 0 1 1 0 0 1 0 0 0 0]
 [0 0 0 0 0 0 0 0 0 1 1 0 0 0 0 0 0 0 0 0 0 1 0]
 [0 0 0 0 0 0 0 0 1 0 1 0 0 0 0 0 0 0 0 0 1 0 0]
 [0 0 0 0 0 0 0 1 0 0 1 0 0 1 1 0 0 0 1 0 0 0 0]
 [0 0 0 0 0 1 1 0 0 0 0 0 0 0 0 0 1 1 0 0 0 1 0]
 [0 0 0 0 0 1 1 0 0 0 0 0 0 0 0 1 0 1 0 0 1 0 0]
 [0 0 0 0 0 1 1 0 0 0 0 0 0 1 1 0 0 0 0 0 0 0 1]
 [0 0 0 0 1 0 1 1 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0]
 [0 0 0 0 1 0 1 0 0 1 0 0 1 0 1 0 0 0 0 0 0 0 1]
 [0 0 0 0 1 0 1 0 1 0 0 1 0 0 1 0 0 0 0 0 0 0 1]
 [0 0 1 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1]
 [0 1 1 0 0 0 0 0 0 0 0 0 1 0 0 0 1 1 0 0 0 0 0]
 [0 1 1 0 0 0 0 0 0 0 0 1 0 0 0 1 0 1 0 0 0 0 0]
 [0 1 1 0 0 0 0 1 0 0 1 0 0 1 0 0 0 1 0 0 0 0 0]
 [1 0 0 1 0 1 0 0 0 0 0 0 0 0 0 0 1 0 1 0 0 1 0]
 [1 0 0 1 0 1 0 0 0 0 0 0 0 0 0 1 0 0 1 0 1 0 0]
 [1 1 0 0 0 1 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0]
 [1 0 0 1 1 0 0 1 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0]
 [1 1 0 0 1 0 0 0 0 1 0 0 1 0 0 0 0 0 0 0 0 0 0]
 [1 1 0 0 1 0 0 0 1 0 0 1 0 0 0 0 0 0 0 0 0 0 0]]
v_w = [[2 0 0 0 1 0 0 0 0 0 2 1 0 0 1 2 2 1 0 0 0 0]]
###
w = w_11
M_w = [[0 0 0 0 1 1 0 0 0 0]
 [0 0 0 1 0 1 1 0 1 0]
 [0 0 0 1 1 0 1 0 1 0]
 [0 0 1 0 0 1 1 1 1 1]
 [0 0 1 0 1 0 1 1 1 1]
 [0 0 1 1 0 0 0 1 0 1]
 [0 1 0 0 0 0 1 0 1 1]
 [0 1 0 1 0 1 0 0 0 1]
 [0 1 0 1 1 0 0 0 0 1]
 [0 1 1 0 0 1 0 1 0 0]
 [0 1 1 0 1 0 0 1 0 0]
 [0 1 1 1 0 0 1 1 1 0]
 [1 0 0 0 0 0 0 1 1 1]
 [1 0 0 1 0 1 1 1 0 1]
 [1 0 0 1 1 0 1 1 0 1]
 [1 0 1 0 0 1 1 0 0 0]
 [1 0 1 0 1 0 1 0 0 0]
 [1 0 1 1 0 0 0 0 1 0]
 [1 1 0 0 0 0 1 1 0 0]
 [1 1 0 1 0 1 0 1 1 0]
 [1 1 0 1 1 0 0 1 1 0]
 [1 1 1 0 0 1 0 0 1 1]
 [1 1 1 0 1 0 0 0 1 1]
 [1 1 1 1 0 0 1 0 0 1]]
N_w = [[0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0]
 [0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 1 0 0 0 1 1 0 0]
 [0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 1 0 0 1 0 1 0 0]
 [0 0 0 0 0 0 0 0 0 0 0 1 1 0 0 0 0 0 0 1 1 1 1]
 [0 0 0 0 0 0 0 0 0 0 1 0 1 0 0 0 0 0 1 0 1 1 1]
 [0 0 0 0 0 0 0 0 0 1 0 0 1 0 0 0 1 0 0 0 0 1 0]
 [0 0 0 0 0 0 1 0 1 0 0 0 0 0 0 0 0 0 0 0 1 0 1]
 [0 0 0 0 0 1 0 0 1 0 0 0 0 0 1 0 1 0 0 0 0 0 0]
 [0 0 0 0 1 0 0 0 1 0 0 0 0 1 0 0 1 0 0 0 0 0 0]
 [0 0 0 0 0 1 0 1 0 0 0 1 1 0 0 0 0 0 0 0 0 0 0]
 [0 0 0 0 1 0 0 1 0 0 1 0 1 0 0 0 0 0 0 0 0 0 0]
 [0 0 0 0 0 0 1 1 0 1 0 0 1 0 0 1 0 0 0 0 1 0 0]
 [0 0 1 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 1]
 [0 1 1 0 0 0 0 0 0 0 0 0 0 0 1 0 1 0 0 1 0 1 0]
 [0 1 1 0 0 0 0 0 0 0 0 0 0 1 0 0 1 0 1 0 0 1 0]
 [1 1 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 1 0 0 0]
 [1 1 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 1 0 0 0 0]
 [1 0 0 1 0 0 0 0 0 1 0 0 0 0 0 1 0 0 0 0 0 0 0]
 [0 1 1 0 0 0 1 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0]
 [0 0 1 1 0 1 0 1 0 0 0 0 0 0 1 1 0 0 0 0 0 0 0]
 [0 0 1 1 1 0 0 1 0 0 0 0 0 1 0 1 0 0 0 0 0 0 0]
 [1 0 0 1 0 1 0 0 1 0 0 1 0 0 0 0 0 0 0 0 0 0 1]
 [1 0 0 1 1 0 0 0 1 0 1 0 0 0 0 0 0 0 0 0 0 0 1]
 [1 1 0 0 0 0 1 0 1 1 0 0 0 0 0 0 1 0 0 0 0 0 0]]
v_w = [[2 0 0 1 2 0 0 0 1 0 0 0 0 0 0 1 0 0 0 2 1 0 0 2]]
###
w = w_12
M_w = [[0 0 0 0 0 0 0 0 1 1]
 [0 0 0 0 0 1 1 1 0 0]
 [0 0 1 0 1 0 0 1 0 1]
 [0 0 1 0 1 0 0 1 1 0]
 [0 0 1 0 1 1 1 0 0 1]
 [0 0 1 0 1 1 1 0 1 0]
 [0 1 0 1 1 0 1 1 0 1]
 [0 1 0 1 1 0 1 1 1 0]
 [0 1 0 1 1 1 0 0 0 1]
 [0 1 0 1 1 1 0 0 1 0]
 [0 1 1 1 0 0 1 0 0 0]
 [0 1 1 1 0 1 0 1 0 0]
 [1 0 0 1 0 0 1 1 0 1]
 [1 0 0 1 0 0 1 1 1 0]
 [1 0 0 1 0 1 0 0 0 1]
 [1 0 0 1 0 1 0 0 1 0]
 [1 0 1 1 1 0 1 0 0 0]
 [1 0 1 1 1 1 0 1 0 0]
 [1 1 0 0 1 0 0 0 0 0]
 [1 1 1 0 0 0 0 1 0 1]
 [1 1 1 0 0 0 0 1 1 0]
 [1 1 1 0 0 1 1 0 0 1]
 [1 1 1 0 0 1 1 0 1 0]]
N_w = [[0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1]
 [0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 1 0 0 1 0 0 0]
 [0 0 0 0 0 0 0 0 1 0 1 0 0 0 1 0 0 0 0 0 0 1 0]
 [0 0 0 0 0 0 0 0 1 0 1 0 0 1 0 0 0 0 0 0 1 0 0]
 [0 0 0 0 0 0 0 0 1 1 0 0 0 0 1 1 0 0 1 0 0 0 0]
 [0 0 0 0 0 0 0 0 1 1 0 0 0 1 0 1 0 1 0 0 0 0 0]
 [0 0 0 0 0 0 1 1 0 0 0 0 1 0 1 0 0 0 0 1 0 1 0]
 [0 0 0 0 0 0 1 1 0 0 0 0 1 1 0 0 0 0 0 1 1 0 0]
 [0 0 0 0 0 0 1 1 0 0 0 1 0 0 1 0 0 0 1 0 0 0 0]
 [0 0 0 0 0 0 1 1 0 0 0 1 0 1 0 0 0 1 0 0 0 0 0]
 [0 0 0 0 0 1 1 0 0 1 0 0 1 0 0 0 0 0 0 0 0 0 0]
 [0 0 0 0 0 1 1 0 0 0 1 1 0 0 0 0 1 0 0 0 0 0 0]
 [0 1 0 0 1 0 0 0 0 0 0 0 1 0 0 0 0 0 0 1 0 1 0]
 [0 1 0 1 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 1 1 0 0]
 [0 1 0 0 1 0 0 0 0 0 0 1 0 0 0 0 0 0 1 0 0 0 0]
 [0 1 0 1 0 0 0 0 0 0 0 1 0 0 0 0 0 1 0 0 0 0 0]
 [0 1 1 0 0 0 0 0 1 1 0 0 1 0 0 0 0 0 0 0 0 0 0]
 [0 1 1 0 0 0 0 0 1 0 1 1 0 0 0 0 1 0 0 0 0 0 0]
 [1 0 1 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0]
 [1 0 0 0 1 1 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 1 0]
 [1 0 0 1 0 1 0 0 0 0 1 0 0 0 0 0 0 0 0 0 1 0 0]
 [1 0 0 0 1 1 0 0 0 1 0 0 0 0 0 1 0 0 1 0 0 0 0]
 [1 0 0 1 0 1 0 0 0 1 0 0 0 0 0 1 0 1 0 0 0 0 0]]
v_w = [[2 0 1 0 0 0 0 2 1 0 0 0 1 0 0 0 0 2 0 0 0 1 2]]
###
w = w_13
M_w = [[0 0 0 0 0 0 0 0 1 1]
 [0 0 0 1 1 0 1 0 0 0]
 [0 0 1 0 1 0 1 0 0 0]
 [0 0 1 1 0 0 0 0 0 0]
 [0 1 0 0 1 1 1 0 0 0]
 [0 1 0 1 0 1 0 0 0 0]
 [0 1 1 0 0 1 0 0 0 0]
 [1 0 0 0 1 1 0 1 0 1]
 [1 0 0 0 1 1 0 1 1 0]
 [1 0 0 1 0 1 1 1 0 1]
 [1 0 0 1 0 1 1 1 1 0]
 [1 0 1 0 0 1 1 1 0 1]
 [1 0 1 0 0 1 1 1 1 0]
 [1 1 0 0 0 0 1 1 0 1]
 [1 1 0 0 0 0 1 1 1 0]
 [1 1 0 1 1 0 0 1 0 1]
 [1 1 0 1 1 0 0 1 1 0]
 [1 1 1 0 1 0 0 1 0 1]
 [1 1 1 0 1 0 0 1 1 0]]
N_w = [[0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1]
 [0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 1 0 1 0 0 0 0]
 [0 0 0 0 0 0 0 0 0 0 1 0 1 0 0 0 0 1 0 0 0 0]
 [0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0]
 [0 0 0 0 0 0 1 1 0 0 0 0 0 0 0 0 1 1 0 0 0 0]
 [0 0 0 0 0 1 1 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0]
 [0 0 0 0 1 0 1 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0]
 [1 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 1 0 1 0 1 0]
 [1 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 1 1 0 0]
 [0 1 0 1 0 0 0 0 0 0 0 0 0 0 1 1 0 0 1 0 1 0]
 [0 1 1 0 0 0 0 0 0 0 0 0 0 0 1 1 0 0 1 1 0 0]
 [0 1 0 1 0 0 0 0 0 0 0 1 1 0 0 0 0 0 1 0 1 0]
 [0 1 1 0 0 0 0 0 0 0 0 1 1 0 0 0 0 0 1 1 0 0]
 [0 1 0 1 0 0 0 1 1 0 0 0 0 0 0 0 0 0 0 0 1 0]
 [0 1 1 0 0 0 0 1 1 0 0 0 0 0 0 0 0 0 0 1 0 0]
 [1 0 0 1 0 1 0 0 1 0 0 0 0 1 0 0 0 0 0 0 1 0]
 [1 0 1 0 0 1 0 0 1 0 0 0 0 1 0 0 0 0 0 1 0 0]
 [1 0 0 1 1 0 0 0 1 0 1 0 0 0 0 0 0 0 0 0 1 0]
 [1 0 1 0 1 0 0 0 1 0 1 0 0 0 0 0 0 0 0 1 0 0]]
v_w = [[3 1 0 2 2 1 0 0 0 0 1 1 1 0 0 0 1 2 0]]
###
w = w_14
M_w = [[0 0 0 0 1 1 0 0 0 0]
 [0 0 0 1 0 1 0 1 0 0]
 [0 0 0 1 1 0 0 1 0 0]
 [0 0 1 0 0 1 1 0 1 0]
 [0 0 1 0 1 0 1 0 1 0]
 [0 0 1 1 0 0 1 1 1 0]
 [0 1 0 0 0 1 1 0 1 1]
 [0 1 0 0 1 0 1 0 1 1]
 [0 1 0 1 0 0 1 1 1 1]
 [0 1 1 0 0 0 0 0 0 1]
 [1 0 0 0 0 0 1 1 0 1]
 [1 0 0 1 0 1 1 0 0 1]
 [1 0 0 1 1 0 1 0 0 1]
 [1 0 1 0 0 1 0 1 1 1]
 [1 0 1 0 1 0 0 1 1 1]
 [1 0 1 1 0 0 0 0 1 1]
 [1 1 0 0 0 1 0 1 1 0]
 [1 1 0 0 1 0 0 1 1 0]
 [1 1 0 1 0 0 0 0 1 0]
 [1 1 1 0 0 0 1 1 0 0]
 [1 1 1 1 0 1 1 0 0 0]
 [1 1 1 1 1 0 1 0 0 0]]
N_w = [[0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0]
 [0 0 0 0 0 0 0 0 0 0 0 1 1 0 0 0 0 0 0 1 0 0 0]
 [0 0 0 0 0 0 0 0 0 0 1 0 1 0 0 0 1 0 0 0 0 0 0]
 [0 0 0 0 0 0 0 1 1 0 0 0 0 0 0 0 0 0 1 0 1 0 0]
 [0 0 0 0 0 0 0 1 1 0 0 0 0 0 0 1 0 1 0 0 0 0 0]
 [0 0 0 0 0 0 0 1 1 0 0 0 1 1 0 0 0 0 0 0 0 1 0]
 [0 0 0 0 0 1 1 0 0 0 0 0 0 0 0 0 0 0 1 0 1 0 1]
 [0 0 0 0 0 1 1 0 0 0 0 0 0 0 0 1 0 1 0 0 0 0 1]
 [0 0 0 0 0 1 1 0 0 0 0 0 1 1 0 0 0 0 0 0 0 1 1]
 [0 0 0 0 1 0 1 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0]
 [0 0 1 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 1]
 [0 1 0 1 0 0 0 0 0 0 0 1 0 0 0 0 0 0 1 0 0 0 1]
 [0 1 0 1 0 0 0 0 0 0 1 0 0 0 0 1 0 0 0 0 0 0 1]
 [0 0 1 1 0 0 0 0 1 1 0 0 0 0 0 0 0 0 0 1 1 0 0]
 [0 0 1 1 0 0 0 0 1 1 0 0 0 0 0 0 1 1 0 0 0 0 0]
 [0 1 0 1 0 0 0 0 1 1 0 0 0 1 0 0 0 0 0 0 0 0 0]
 [1 0 1 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 1 1 0 0]
 [1 0 1 0 0 1 0 0 0 0 0 0 0 0 0 0 1 1 0 0 0 0 0]
 [1 1 0 0 0 1 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0]
 [1 0 1 0 1 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0]
 [1 1 0 0 1 0 0 1 0 0 0 1 0 0 0 0 0 0 1 0 0 0 0]
 [1 1 0 0 1 0 0 1 0 0 1 0 0 0 0 1 0 0 0 0 0 0 0]]
v_w = [[2 1 0 0 0 0 1 0 2 0 0 0 0 1 2 0 0 0 0 0 1 2]]
###
w = w_15
M_w = [[0 0 0 0 0 0 1 1 0 0]
 [0 0 0 0 0 1 0 1 0 1]
 [0 0 0 0 0 1 1 0 0 1]
 [0 0 0 0 1 0 0 0 1 1]
 [0 0 0 0 1 1 0 1 1 0]
 [0 0 0 0 1 1 1 0 1 0]
 [0 1 1 0 0 0 0 0 0 0]
 [1 0 1 1 0 0 0 1 1 0]
 [1 0 1 1 0 0 1 0 1 0]
 [1 0 1 1 0 1 0 0 1 1]
 [1 0 1 1 1 0 0 1 0 1]
 [1 0 1 1 1 0 1 0 0 1]
 [1 0 1 1 1 1 0 0 0 0]
 [1 1 0 1 0 0 0 1 1 0]
 [1 1 0 1 0 0 1 0 1 0]
 [1 1 0 1 0 1 0 0 1 1]
 [1 1 0 1 1 0 0 1 0 1]
 [1 1 0 1 1 0 1 0 0 1]
 [1 1 0 1 1 1 0 0 0 0]]
N_w = [[0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0]
 [0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 1 0 0 0 0 1 0]
 [0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 1 0 0 1 0 0 0]
 [0 0 0 0 0 0 0 0 0 0 0 1 1 0 0 0 0 0 0 0 0 1]
 [0 0 0 0 0 0 0 0 0 0 1 1 0 0 1 0 0 0 0 1 0 0]
 [0 0 0 0 0 0 0 0 0 0 1 1 0 1 0 0 0 1 0 0 0 0]
 [0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0]
 [0 1 0 0 1 0 0 1 0 1 0 0 0 0 0 0 0 0 0 1 0 0]
 [0 1 0 1 0 0 0 1 0 1 0 0 0 0 0 0 0 1 0 0 0 0]
 [0 1 1 0 0 0 0 1 0 1 0 0 0 0 0 1 0 0 0 0 0 1]
 [0 1 0 0 1 0 0 1 1 0 0 0 1 0 0 0 0 0 0 0 1 0]
 [0 1 0 1 0 0 0 1 1 0 0 0 1 0 0 0 0 0 1 0 0 0]
 [0 1 1 0 0 0 0 1 1 0 1 0 0 0 0 0 0 0 0 0 0 0]
 [1 0 0 0 1 0 1 0 0 1 0 0 0 0 0 0 0 0 0 1 0 0]
 [1 0 0 1 0 0 1 0 0 1 0 0 0 0 0 0 0 1 0 0 0 0]
 [1 0 1 0 0 0 1 0 0 1 0 0 0 0 0 1 0 0 0 0 0 1]
 [1 0 0 0 1 0 1 0 1 0 0 0 1 0 0 0 0 0 0 0 1 0]
 [1 0 0 1 0 0 1 0 1 0 0 0 1 0 0 0 0 0 1 0 0 0]
 [1 0 1 0 0 0 1 0 1 0 1 0 0 0 0 0 0 0 0 0 0 0]]
v_w = [[2 0 1 0 2 1 3 0 1 0 2 0 0 0 0 2 0 1 0]]
###
w = w_16
M_w = [[0 0 0 0 0 0 0 0 1 1]
 [0 0 0 0 0 0 0 1 0 1]
 [0 0 0 0 0 0 0 1 1 0]
 [0 0 1 1 0 1 0 0 0 0]
 [0 1 0 1 1 1 0 0 0 0]
 [0 1 1 0 1 0 0 0 0 0]
 [1 0 0 1 1 0 1 0 0 1]
 [1 0 0 1 1 0 1 0 1 0]
 [1 0 0 1 1 0 1 1 0 0]
 [1 0 1 0 1 1 1 0 0 1]
 [1 0 1 0 1 1 1 0 1 0]
 [1 0 1 0 1 1 1 1 0 0]
 [1 1 0 0 0 1 1 0 0 1]
 [1 1 0 0 0 1 1 0 1 0]
 [1 1 0 0 0 1 1 1 0 0]
 [1 1 1 1 0 0 1 0 0 1]
 [1 1 1 1 0 0 1 0 1 0]
 [1 1 1 1 0 0 1 1 0 0]]
N_w = [[0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1]
 [0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0]
 [0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0]
 [0 0 0 0 0 0 0 0 0 1 0 1 0 1 0 0 0 0 0 0 0]
 [0 0 0 0 0 0 1 1 0 0 0 0 1 1 0 0 0 0 0 0 0]
 [0 0 0 0 0 1 1 0 0 0 1 0 0 0 0 0 0 0 0 0 0]
 [1 0 0 0 1 0 0 0 0 0 0 0 1 0 1 0 0 1 0 0 0]
 [1 0 0 1 0 0 0 0 0 0 0 0 1 0 1 0 1 0 0 0 0]
 [1 0 1 0 0 0 0 0 0 0 0 0 1 0 1 1 0 0 0 0 0]
 [0 1 0 0 1 0 0 0 0 0 1 1 0 0 1 0 0 1 0 0 0]
 [0 1 0 1 0 0 0 0 0 0 1 1 0 0 1 0 1 0 0 0 0]
 [0 1 1 0 0 0 0 0 0 0 1 1 0 0 1 1 0 0 0 0 0]
 [0 1 0 0 1 0 0 1 1 0 0 0 0 0 0 0 0 1 0 0 0]
 [0 1 0 1 0 0 0 1 1 0 0 0 0 0 0 0 1 0 0 0 0]
 [0 1 1 0 0 0 0 1 1 0 0 0 0 0 0 1 0 0 0 0 0]
 [1 0 0 0 1 1 0 0 1 1 0 0 0 0 0 0 0 1 0 0 0]
 [1 0 0 1 0 1 0 0 1 1 0 0 0 0 0 0 1 0 0 0 0]
 [1 0 1 0 0 1 0 0 1 1 0 0 0 0 0 1 0 0 0 0 0]]
v_w = [[2 2 2 0 3 0 0 0 0 1 2 0 0 0 0 1 0 2]]
###
w = w_17
M_w = [[0 0 0 0 0 0 0 0 1 1]
 [0 0 0 0 0 0 0 1 0 1]
 [0 0 0 0 0 0 0 1 1 0]
 [0 0 0 1 1 0 0 0 0 0]
 [0 1 1 0 1 1 0 0 0 0]
 [0 1 1 1 0 1 0 0 0 0]
 [1 0 1 0 1 1 1 0 0 1]
 [1 0 1 0 1 1 1 0 1 0]
 [1 0 1 0 1 1 1 1 0 0]
 [1 0 1 1 0 1 1 0 0 1]
 [1 0 1 1 0 1 1 0 1 0]
 [1 0 1 1 0 1 1 1 0 0]
 [1 1 0 0 0 0 1 0 0 1]
 [1 1 0 0 0 0 1 0 1 0]
 [1 1 0 0 0 0 1 1 0 0]]
N_w = [[0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1]
 [0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0]
 [0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0]
 [0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0]
 [0 0 0 0 0 1 1 0 0 1 0 0 0 1 0 0 0 0 0 0]
 [0 0 0 0 0 1 1 0 1 0 0 0 1 0 0 0 0 0 0 0]
 [0 1 0 0 1 0 0 0 0 1 1 0 0 1 0 0 1 0 0 0]
 [0 1 0 1 0 0 0 0 0 1 1 0 0 1 0 1 0 0 0 0]
 [0 1 1 0 0 0 0 0 0 1 1 0 0 1 1 0 0 0 0 0]
 [0 1 0 0 1 0 0 0 1 0 1 0 1 0 0 0 1 0 0 0]
 [0 1 0 1 0 0 0 0 1 0 1 0 1 0 0 1 0 0 0 0]
 [0 1 1 0 0 0 0 0 1 0 1 0 1 0 1 0 0 0 0 0]
 [1 0 0 0 1 0 0 1 0 0 0 0 0 0 0 0 1 0 0 0]
 [1 0 0 1 0 0 0 1 0 0 0 0 0 0 0 1 0 0 0 0]
 [1 0 1 0 0 0 0 1 0 0 0 0 0 0 1 0 0 0 0 0]]
v_w = [[2 2 2 3 3 0 0 0 0 2 1 0 0 1 2]]
###
w = w_18
M_w = [[0 0 0 0 0 0 0 1 1 0]
 [0 0 0 0 0 0 1 0 1 0]
 [0 0 0 0 0 0 1 1 0 0]
 [0 0 1 1 0 1 0 0 1 1]
 [0 0 1 1 0 1 0 1 0 1]
 [0 0 1 1 0 1 1 0 0 1]
 [0 1 0 0 1 1 0 0 1 1]
 [0 1 0 0 1 1 0 1 0 1]
 [0 1 0 0 1 1 1 0 0 1]
 [0 1 1 1 1 0 0 0 0 0]
 [1 0 0 1 1 0 0 0 0 0]
 [1 0 1 0 1 1 0 0 1 1]
 [1 0 1 0 1 1 0 1 0 1]
 [1 0 1 0 1 1 1 0 0 1]
 [1 1 0 1 0 1 0 0 1 1]
 [1 1 0 1 0 1 0 1 0 1]
 [1 1 0 1 0 1 1 0 0 1]
 [1 1 1 0 0 0 0 0 0 0]]
N_w = [[0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0]
 [0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0]
 [0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0]
 [0 0 0 0 0 0 0 1 1 0 1 0 0 0 1 0 0 0 0 0 1]
 [0 0 0 0 0 0 0 1 1 0 1 0 0 1 0 0 0 0 0 1 0]
 [0 0 0 0 0 0 0 1 1 0 1 0 1 0 0 0 0 1 0 0 0]
 [0 0 0 0 0 1 1 0 0 0 0 1 0 0 1 0 0 0 0 0 1]
 [0 0 0 0 0 1 1 0 0 0 0 1 0 1 0 0 0 0 0 1 0]
 [0 0 0 0 0 1 1 0 0 0 0 1 1 0 0 0 0 1 0 0 0]
 [0 0 0 0 1 1 0 1 0 1 0 0 0 0 0 0 0 0 0 0 0]
 [0 0 1 1 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0]
 [0 1 0 1 0 0 0 0 1 0 0 1 0 0 1 0 0 0 0 0 1]
 [0 1 0 1 0 0 0 0 1 0 0 1 0 1 0 0 0 0 0 1 0]
 [0 1 0 1 0 0 0 0 1 0 0 1 1 0 0 0 0 1 0 0 0]
 [1 0 1 0 0 0 1 0 0 0 1 0 0 0 1 0 0 0 0 0 1]
 [1 0 1 0 0 0 1 0 0 0 1 0 0 1 0 0 0 0 0 1 0]
 [1 0 1 0 0 0 1 0 0 0 1 0 1 0 0 0 0 1 0 0 0]
 [1 1 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0]]
v_w = [[2 2 2 0 0 0 0 0 0 3 0 0 2 1 2 0 1 0]]
###
w = w_19
M_w = [[0 0 0 0 0 0 0 0 1 1]
 [0 0 0 0 0 0 0 1 0 1]
 [0 0 0 0 0 0 0 1 1 0]
 [0 0 0 0 1 1 0 0 0 0]
 [0 1 1 0 0 0 0 0 0 0]
 [1 0 1 1 0 1 1 0 0 1]
 [1 0 1 1 0 1 1 0 1 0]
 [1 0 1 1 0 1 1 1 0 0]
 [1 0 1 1 1 0 1 0 0 1]
 [1 0 1 1 1 0 1 0 1 0]
 [1 0 1 1 1 0 1 1 0 0]
 [1 1 0 1 0 1 1 0 0 1]
 [1 1 0 1 0 1 1 0 1 0]
 [1 1 0 1 0 1 1 1 0 0]
 [1 1 0 1 1 0 1 0 0 1]
 [1 1 0 1 1 0 1 0 1 0]
 [1 1 0 1 1 0 1 1 0 0]]
N_w = [[0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1]
 [0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0]
 [0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0]
 [0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0]
 [0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0]
 [0 1 0 0 1 0 0 1 0 1 0 0 1 0 0 1 0 0 0]
 [0 1 0 1 0 0 0 1 0 1 0 0 1 0 1 0 0 0 0]
 [0 1 1 0 0 0 0 1 0 1 0 0 1 1 0 0 0 0 0]
 [0 1 0 0 1 0 0 1 1 0 0 1 0 0 0 1 0 0 0]
 [0 1 0 1 0 0 0 1 1 0 0 1 0 0 1 0 0 0 0]
 [0 1 1 0 0 0 0 1 1 0 0 1 0 1 0 0 0 0 0]
 [1 0 0 0 1 0 1 0 0 1 0 0 1 0 0 1 0 0 0]
 [1 0 0 1 0 0 1 0 0 1 0 0 1 0 1 0 0 0 0]
 [1 0 1 0 0 0 1 0 0 1 0 0 1 1 0 0 0 0 0]
 [1 0 0 0 1 0 1 0 1 0 0 1 0 0 0 1 0 0 0]
 [1 0 0 1 0 0 1 0 1 0 0 1 0 0 1 0 0 0 0]
 [1 0 1 0 0 0 1 0 1 0 0 1 0 1 0 0 0 0 0]]
v_w = [[2 2 2 3 3 0 0 0 0 2 1 2 0 1 0 0 0]]
###
w = w_20
M_w = [[0 0 0 0 0 0 0 0 0 0 0 1 1 1]
 [0 0 0 0 0 0 0 0 0 1 1 0 1 0]
 [0 0 0 0 0 0 0 0 0 1 1 1 0 1]
 [0 0 0 0 0 0 1 0 1 0 0 0 1 1]
 [0 0 0 0 0 0 1 0 1 0 0 1 0 0]
 [0 0 0 0 0 0 1 0 1 1 1 0 0 1]
 [0 0 0 0 0 1 0 1 0 0 0 0 1 0]
 [0 0 0 0 0 1 0 1 0 0 0 1 0 1]
 [0 0 0 0 0 1 0 1 0 1 1 0 0 0]
 [0 0 0 0 0 1 1 1 1 0 0 0 0 1]
 [0 0 0 0 1 0 0 0 1 0 0 0 0 1]
 [0 0 0 0 1 0 0 0 1 0 0 1 1 0]
 [0 0 0 0 1 0 0 0 1 1 1 1 0 0]
 [0 0 0 0 1 0 1 0 0 0 0 0 1 0]
 [0 0 0 0 1 0 1 0 0 0 0 1 0 1]
 [0 0 0 0 1 0 1 0 0 1 1 0 0 0]
 [0 0 0 0 1 1 0 1 1 0 0 1 0 0]
 [0 0 0 0 1 1 1 1 0 0 0 0 0 0]
 [0 0 0 1 0 0 0 1 0 0 0 0 0 1]
 [0 0 0 1 0 0 0 1 0 0 0 1 1 0]
 [0 0 0 1 0 0 0 1 0 1 1 1 0 0]
 [0 0 0 1 0 0 1 1 1 0 0 0 1 0]
 [0 0 0 1 0 0 1 1 1 1 1 0 0 0]
 [0 0 0 1 0 1 0 0 0 0 0 0 1 1]
 [0 0 0 1 0 1 0 0 0 0 0 1 0 0]
 [0 0 0 1 0 1 0 0 0 1 1 0 0 1]
 [0 0 0 1 0 1 1 0 1 0 0 0 0 0]
 [0 0 0 1 1 0 0 1 1 0 0 0 0 0]
 [0 0 0 1 1 0 1 1 0 0 0 1 0 0]
 [0 0 0 1 1 1 0 0 1 0 0 0 1 0]
 [0 0 0 1 1 1 0 0 1 1 1 0 0 0]
 [0 0 0 1 1 1 1 0 0 0 0 0 0 1]
 [0 0 1 0 0 0 0 0 1 0 1 0 0 1]
 [0 0 1 0 0 0 0 0 1 0 1 1 1 0]
 [0 0 1 0 0 0 0 0 1 1 0 0 1 1]
 [0 0 1 0 0 0 0 0 1 1 0 1 0 0]
 [0 0 1 0 0 0 1 0 0 0 1 0 1 0]
 [0 0 1 0 0 0 1 0 0 0 1 1 0 1]
 [0 0 1 0 0 0 1 0 0 1 0 0 0 0]
 [0 0 1 0 0 1 0 1 1 0 1 1 0 0]
 [0 0 1 0 0 1 0 1 1 1 0 0 0 1]
 [0 0 1 0 0 1 1 1 0 0 1 0 0 0]
 [0 0 1 0 1 0 0 0 0 0 1 0 0 0]
 [0 0 1 0 1 0 0 0 0 1 0 0 1 0]
 [0 0 1 0 1 0 0 0 0 1 0 1 0 1]
 [0 0 1 0 1 1 0 1 0 1 0 0 0 0]
 [0 0 1 1 0 0 0 1 1 0 1 0 0 0]
 [0 0 1 1 0 0 0 1 1 1 0 0 1 0]
 [0 0 1 1 0 0 1 1 0 0 1 1 0 0]
 [0 0 1 1 0 1 0 0 1 0 1 0 1 0]
 [0 0 1 1 0 1 0 0 1 1 0 0 0 0]
 [0 0 1 1 0 1 1 0 0 0 1 0 0 1]
 [0 0 1 1 1 0 0 1 0 1 0 1 0 0]
 [0 0 1 1 1 1 0 0 0 1 0 0 0 1]
 [0 1 0 0 0 0 0 1 0 0 1 0 0 0]
 [0 1 0 0 0 0 0 1 0 1 0 0 1 0]
 [0 1 0 0 0 0 0 1 0 1 0 1 0 1]
 [0 1 0 0 0 0 1 1 1 1 0 0 0 1]
 [0 1 0 0 0 1 0 0 0 0 1 0 1 0]
 [0 1 0 0 0 1 0 0 0 0 1 1 0 1]
 [0 1 0 0 0 1 0 0 0 1 0 0 0 0]
 [0 1 0 0 0 1 1 0 1 0 1 0 0 1]
 [0 1 0 0 1 0 0 1 1 1 0 1 0 0]
 [0 1 0 0 1 0 1 1 0 1 0 0 0 0]
 [0 1 0 0 1 1 0 0 1 0 1 1 0 0]
 [0 1 0 0 1 1 1 0 0 0 1 0 0 0]
 [0 1 0 1 0 0 0 0 0 0 1 0 0 1]
 [0 1 0 1 0 0 0 0 0 0 1 1 1 0]
 [0 1 0 1 0 0 0 0 0 1 0 0 1 1]
 [0 1 0 1 0 0 0 0 0 1 0 1 0 0]
 [0 1 0 1 0 0 1 0 1 0 1 0 1 0]
 [0 1 0 1 0 0 1 0 1 1 0 0 0 0]
 [0 1 0 1 1 0 0 0 1 0 1 0 0 0]
 [0 1 0 1 1 0 0 0 1 1 0 0 1 0]
 [0 1 0 1 1 0 1 0 0 0 1 1 0 0]
 [0 1 0 1 1 0 1 0 0 1 0 0 0 1]
 [0 1 1 0 0 0 0 1 1 0 0 0 0 1]
 [0 1 1 0 0 0 0 1 1 0 0 1 1 0]
 [0 1 1 0 0 0 1 1 0 0 0 0 1 0]
 [0 1 1 0 0 0 1 1 0 0 0 1 0 1]
 [0 1 1 0 0 1 0 0 1 0 0 0 1 1]
 [0 1 1 0 0 1 0 0 1 0 0 1 0 0]
 [0 1 1 0 0 1 1 0 0 0 0 0 0 0]
 [0 1 1 0 1 0 0 1 0 0 0 0 0 0]
 [0 1 1 0 1 1 0 0 0 0 0 0 1 0]
 [0 1 1 0 1 1 0 0 0 0 0 1 0 1]
 [0 1 1 1 0 0 0 0 1 0 0 0 0 0]
 [0 1 1 1 0 0 1 0 0 0 0 0 1 1]
 [0 1 1 1 0 0 1 0 0 0 0 1 0 0]
 [0 1 1 1 1 0 0 0 0 0 0 0 0 1]
 [0 1 1 1 1 0 0 0 0 0 0 1 1 0]
 [1 0 0 0 0 0 0 0 0 0 1 0 0 1]
 [1 0 0 0 0 0 0 0 0 0 1 1 1 0]
 [1 0 0 0 0 0 0 0 0 1 0 0 1 1]
 [1 0 0 0 0 0 0 0 0 1 0 1 0 0]
 [1 0 0 0 0 0 1 0 1 0 1 0 1 0]
 [1 0 0 0 0 0 1 0 1 1 0 0 0 0]
 [1 0 0 0 0 1 0 1 0 0 1 1 0 0]
 [1 0 0 0 0 1 0 1 0 1 0 0 0 1]
 [1 0 0 0 0 1 1 1 1 0 1 0 0 0]
 [1 0 0 0 1 0 0 0 1 0 1 0 0 0]
 [1 0 0 0 1 0 0 0 1 1 0 0 1 0]
 [1 0 0 0 1 0 1 0 0 0 1 1 0 0]
 [1 0 0 0 1 0 1 0 0 1 0 0 0 1]
 [1 0 0 0 1 1 0 1 1 1 0 0 0 0]
 [1 0 0 1 0 0 0 1 0 0 1 0 0 0]
 [1 0 0 1 0 0 0 1 0 1 0 0 1 0]
 [1 0 0 1 0 1 0 0 0 0 1 0 1 0]
 [1 0 0 1 0 1 0 0 0 1 0 0 0 0]
 [1 0 0 1 1 0 1 1 0 1 0 0 0 0]
 [1 0 0 1 1 1 1 0 0 0 1 0 0 0]
 [1 0 1 0 0 0 0 0 1 0 0 0 0 0]
 [1 0 1 0 0 0 1 0 0 0 0 0 1 1]
 [1 0 1 0 0 0 1 0 0 0 0 1 0 0]
 [1 0 1 0 0 1 1 1 0 0 0 0 0 1]
 [1 0 1 0 1 0 0 0 0 0 0 0 0 1]
 [1 0 1 0 1 0 0 0 0 0 0 1 1 0]
 [1 0 1 0 1 1 0 1 0 0 0 1 0 0]
 [1 0 1 1 0 0 1 1 0 0 0 0 1 0]
 [1 0 1 1 0 1 1 0 0 0 0 0 0 0]
 [1 0 1 1 1 0 0 1 0 0 0 0 0 0]
 [1 0 1 1 1 1 0 0 0 0 0 0 1 0]
 [1 1 0 0 0 0 0 1 0 0 0 0 0 1]
 [1 1 0 0 0 0 0 1 0 0 0 1 1 0]
 [1 1 0 0 0 0 1 1 1 0 0 0 1 0]
 [1 1 0 0 0 1 0 0 0 0 0 0 1 1]
 [1 1 0 0 0 1 0 0 0 0 0 1 0 0]
 [1 1 0 0 0 1 1 0 1 0 0 0 0 0]
 [1 1 0 0 1 0 0 1 1 0 0 0 0 0]
 [1 1 0 0 1 0 1 1 0 0 0 1 0 0]
 [1 1 0 0 1 1 0 0 1 0 0 0 1 0]
 [1 1 0 0 1 1 1 0 0 0 0 0 0 1]
 [1 1 0 1 0 0 0 0 0 0 0 0 0 0]]
N_w = [[0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
  0 0 0 0 0 0 0 0 0 0 0 0 0 1 1 1]
 [0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
  0 0 0 0 0 0 0 0 1 0 1 1 0 0 0 0]
 [0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
  0 0 0 0 0 0 0 0 1 1 0 0 1 0 1 0]
 [0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1
  0 0 1 0 0 0 0 1 0 0 0 0 0 0 0 1]
 [0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1
  0 1 0 0 0 0 1 0 0 0 0 0 0 0 0 0]
 [0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1
  1 0 0 0 0 0 0 1 1 0 0 0 1 0 0 0]
 [0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 1 0
  0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0]
 [0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 1 0 0
  0 0 0 0 0 1 0 0 0 0 0 0 0 0 1 0]
 [0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 1 0 0 0
  0 0 0 1 0 0 0 0 1 0 0 0 0 0 0 0]
 [0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 1 0 0 0 1
  0 0 0 0 0 1 0 1 0 0 0 0 0 0 0 0]
 [0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 1 0 0 0 0 0 0
  0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0]
 [0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 1 0 0 0 0 0 0 0
  0 0 0 0 0 0 1 0 0 0 0 0 0 1 0 0]
 [0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 1 0 0 0 0 0 0 0 0
  0 0 0 0 0 0 1 0 1 1 0 0 0 0 0 0]
 [0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 1 0 0 0 0 0 0 0
  0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0]
 [0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 1 0 0 0 0 0 0
  0 1 0 0 0 0 0 0 0 0 0 0 0 0 1 0]
 [0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 1 0 0 0 0 0 0 0 0
  1 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0]
 [0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 1 0 0 0 0 1 0 1 0 0
  0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0]
 [0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 1 0 0 0 0 1 1 0 0 0 0
  0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0]
 [0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0
  0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0]
 [0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0
  0 0 0 0 1 0 0 0 0 0 0 0 0 1 0 0]
 [0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0
  0 0 0 1 0 0 0 0 1 1 0 0 0 0 0 0]
 [0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 1 0 0 0 0 0 0 0 0 0 0 0 0 0 1
  0 0 1 0 1 0 0 0 0 0 0 0 0 0 0 0]
 [0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 1 0 0 0 0 0 0 0 0 0 0 0 0 0 1
  1 0 0 1 0 0 0 0 1 0 0 0 0 0 0 0]
 [0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 1 0 0 0 0 0 0 0 0 0 0 1 0
  0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1]
 [0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 1 0 0 0 0 0 0 0 0 0 0 1 0 0
  0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0]
 [0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 1 0 0 0 0 0 0 0 0 1 0 0 0
  0 0 0 0 0 0 0 0 1 0 0 0 1 0 0 0]
 [0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 1 0 0 0 0 0 0 0 0 1 0 0 0 0 1
  0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0]
 [0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 1 0 0 0 1 1 0 0 0 0 0 0 0 0 0
  0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0]
 [0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 1 0 1 1 0 0 0 0 0 0 0 0 0 0
  0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0]
 [0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 1 0 0 0 0 1 0 1 0 0 0 0 0 1 0
  0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0]
 [0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 1 0 0 0 0 1 1 0 0 0 0 1 0 0 0
  0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0]
 [0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 1 1 0 0 0 0 1 1 0 0 0 0 0
  0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0]
 [0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
  0 0 0 0 0 0 0 1 0 0 0 0 1 0 0 0]
 [0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
  0 0 0 0 0 0 1 0 0 0 0 1 0 1 0 0]
 [0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
  0 0 0 0 0 0 0 1 0 0 1 0 0 0 0 1]
 [0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
  0 0 0 0 0 0 1 0 0 1 0 0 0 0 0 0]
 [0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
  0 0 1 0 0 0 0 0 0 0 0 1 0 0 0 0]
 [0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
  0 1 0 0 0 0 0 0 0 0 0 0 1 0 1 0]
 [0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
  1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0]
 [0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 1 0 0 0 0 0 0 0 0 0 0 0 0 1 0 1 0 0
  0 0 0 1 0 0 1 0 0 0 0 0 0 0 0 0]
 [0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 1 0 0 0 0 0 0 0 0 0 0 0 0 0 1 1 0 0 0
  0 0 0 0 0 1 0 1 0 0 0 0 0 0 0 0]
 [0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 1 0 0 0 0 0 0 0 0 0 0 0 1 1 0 0 0 0
  0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0]
 [0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 1 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0
  0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0]
 [0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 1 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0
  0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0]
 [0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 1 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0
  0 0 0 0 0 0 0 0 0 1 0 0 0 0 1 0]
 [0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 1 0 0 0 0 0 0 0 1 0 0 0 0 0 1 1 0 0 0
  0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0]
 [0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 1 0 1 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0
  0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0]
 [0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 1 0 0 1 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0
  0 0 0 0 1 0 0 0 0 0 1 0 0 0 0 0]
 [0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 1 0 1 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0
  0 1 0 1 0 0 0 0 0 0 0 0 0 0 0 0]
 [0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 1 1 0 1 0 0 0 0 0 0 0 0 0 0 0 0 1 0
  0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0]
 [0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 1 0 1 0 1 0 0 0 0 0 0 0 0 0 0 1 0 0 0
  0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0]
 [0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 1 1 0 0 0 1 0 0 0 0 0 0 1 0 0 0 0 0
  0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0]
 [0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 1 0 0 1 0 1 0 0 1 0 0 0 0 0 0 0 0 0 0
  0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0]
 [0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 1 0 1 0 0 0 1 0 0 0 0 0 1 0 0 1 0 0 0
  0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0]
 [0 0 0 0 0 0 0 0 0 0 0 1 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
  0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0]
 [0 0 0 0 0 0 0 0 0 0 0 1 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
  0 0 0 0 1 0 0 0 0 0 1 0 0 0 0 0]
 [0 0 0 0 0 0 0 0 0 0 0 1 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
  0 0 0 0 0 1 0 0 0 1 0 0 0 0 1 0]
 [0 0 0 0 0 0 0 0 0 0 0 1 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1
  1 0 0 0 0 1 0 1 0 0 0 0 0 0 0 0]
 [0 0 0 0 0 0 0 0 0 0 1 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0
  0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0]
 [0 0 0 0 0 0 0 0 0 0 1 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0
  0 0 0 0 0 0 0 0 0 0 0 0 1 0 1 0]
 [0 0 0 0 0 0 0 0 0 0 1 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0
  0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0]
 [0 0 0 0 0 0 0 0 0 0 1 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 1
  0 0 0 0 0 0 0 1 0 0 0 0 1 0 0 0]
 [0 0 0 0 0 0 0 0 0 0 0 1 1 0 0 0 0 0 0 0 0 0 0 0 0 1 1 0 0 0 0 0 0 0 0 0
  0 0 0 0 0 0 1 0 0 1 0 0 0 0 0 0]
 [0 0 0 0 0 0 0 0 0 0 0 1 1 0 0 0 0 0 0 0 0 0 0 0 1 1 0 0 0 0 0 0 0 0 0 0
  1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0]
 [0 0 0 0 0 0 0 0 0 0 1 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 1 1 0 0 0 0 0 1 0 0
  0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0]
 [0 0 0 0 0 0 0 0 0 0 1 0 0 1 0 0 0 0 0 0 0 0 0 0 1 0 0 1 0 0 1 0 0 0 0 0
  0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0]
 [0 0 0 0 0 0 0 0 0 1 0 0 0 1 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0
  0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0]
 [0 0 0 0 0 0 0 0 0 1 0 0 0 1 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0
  0 0 0 0 0 0 0 0 0 0 0 1 0 1 0 0]
 [0 0 0 0 0 0 0 0 0 1 0 0 1 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0
  0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 1]
 [0 0 0 0 0 0 0 0 0 1 0 0 1 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0
  0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0]
 [0 0 0 0 0 0 0 0 0 1 0 0 0 1 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 1
  0 0 1 0 0 0 0 0 0 0 0 1 0 0 0 0]
 [0 0 0 0 0 0 0 0 0 1 0 0 1 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 1
  1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0]
 [0 0 0 0 0 0 0 0 0 1 0 0 0 1 0 0 0 0 0 0 0 1 0 0 0 0 1 1 0 0 0 0 0 0 0 0
  0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0]
 [0 0 0 0 0 0 0 0 0 1 0 0 1 0 0 0 0 0 0 0 0 1 0 0 0 0 1 0 1 0 0 0 0 0 0 0
  0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0]
 [0 0 0 0 0 0 0 0 0 1 0 0 0 1 0 0 0 0 0 0 0 0 1 0 1 0 0 1 0 0 0 0 0 0 0 0
  0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0]
 [0 0 0 0 0 0 0 0 0 1 0 0 1 0 0 0 0 0 0 0 0 0 0 1 1 0 0 0 0 1 0 0 0 0 0 0
  1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0]
 [0 0 0 0 0 0 0 0 1 0 0 1 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
  0 0 0 0 0 1 0 1 0 0 0 0 0 0 0 0]
 [0 0 0 0 0 0 0 0 1 0 0 1 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
  0 0 0 0 1 0 1 0 0 0 0 0 0 1 0 0]
 [0 0 0 0 0 0 0 0 1 0 0 1 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
  0 0 1 0 1 0 0 0 0 0 0 0 0 0 0 0]
 [0 0 0 0 0 0 0 0 1 0 0 1 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
  0 1 0 0 0 1 0 0 0 0 0 0 0 0 1 0]
 [0 0 0 0 0 0 0 0 1 0 1 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0
  0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 1]
 [0 0 0 0 0 0 0 0 1 0 1 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0
  0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0]
 [0 0 0 0 0 0 0 0 1 0 1 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0
  0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0]
 [0 0 0 0 0 0 0 0 1 0 0 1 0 0 1 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0
  0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0]
 [0 0 0 0 0 0 0 0 1 0 1 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 1 0
  0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0]
 [0 0 0 0 0 0 0 0 1 0 1 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 1 0 0
  0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0]
 [0 0 0 0 0 0 0 0 1 1 0 0 0 0 0 0 1 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0
  0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0]
 [0 0 0 0 0 0 0 0 1 1 0 0 0 0 0 1 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0
  0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 1]
 [0 0 0 0 0 0 0 0 1 1 0 0 0 0 0 1 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0
  0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0]
 [0 0 0 0 0 0 0 0 1 1 0 0 0 0 1 0 0 0 0 0 0 0 0 1 0 0 0 0 0 1 0 0 0 0 0 0
  0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0]
 [0 0 0 0 0 0 0 0 1 1 0 0 0 0 1 0 0 0 0 0 0 0 1 0 0 0 0 0 1 0 0 0 0 0 0 0
  0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0]
 [0 0 0 0 0 1 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
  0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0]
 [0 0 0 0 0 1 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
  0 0 0 0 0 0 0 0 0 0 0 1 0 1 0 0]
 [0 0 0 0 1 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
  0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 1]
 [0 0 0 0 1 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
  0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0]
 [0 0 0 1 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1
  0 0 1 0 0 0 0 0 0 0 0 1 0 0 0 0]
 [0 0 0 1 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1
  1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0]
 [0 0 0 0 0 1 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 1 0 0
  0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0]
 [0 0 0 0 1 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 1 0 0 0
  0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0]
 [0 0 0 1 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 1 0 0 0 1
  0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0]
 [0 0 0 1 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 1 0 0 0 0 0 0 0 0
  0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0]
 [0 0 0 1 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 1 0 0 0 0 0 0 0
  0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0]
 [0 0 0 0 0 1 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 1 0 0 0 0 0 0 0 0
  0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0]
 [0 0 0 0 1 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 1 0 0 0 0 0 0
  1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0]
 [0 0 0 1 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 1 0 0 0 0 1 1 0 0 0
  0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0]
 [0 0 1 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
  0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0]
 [0 0 1 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
  0 0 0 0 1 0 0 0 0 0 1 0 0 0 0 0]
 [0 0 1 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0
  0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0]
 [0 0 1 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0
  0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0]
 [0 0 1 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 1 1 0 0 0 0 0 0 0 0 0 0
  1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0]
 [0 0 1 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 1 0 0 1 0 0 1 0 0 0 0 0
  0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0]
 [0 1 0 1 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
  0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0]
 [0 1 0 0 0 0 0 1 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
  0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 1]
 [0 1 0 0 0 0 1 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
  0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0]
 [0 1 0 0 0 0 0 1 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 1 0 0 0 0
  0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0]
 [0 1 0 0 0 0 0 1 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0
  0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0]
 [0 1 0 0 0 0 1 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0
  0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0]
 [0 1 0 0 0 0 1 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 1 0 1 0 0
  0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0]
 [0 1 1 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
  0 0 1 0 1 0 0 0 0 0 0 0 0 0 0 0]
 [0 1 1 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 1 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0
  0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0]
 [0 1 1 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 1 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0
  0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0]
 [0 1 1 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 1 0 0 0 0 0 0 0 0 1 0 0 0 0 0 1 0
  0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0]
 [1 0 0 0 0 0 0 1 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
  0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0]
 [1 0 0 0 0 0 1 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
  0 0 0 0 1 0 0 0 0 0 0 0 0 1 0 0]
 [1 0 0 1 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1
  0 0 1 0 1 0 0 0 0 0 0 0 0 0 0 0]
 [1 0 0 0 0 0 0 1 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0
  0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1]
 [1 0 0 0 0 0 1 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0
  0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0]
 [1 0 0 1 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 1
  0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0]
 [1 0 0 1 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 1 1 0 0 0 0 0 0 0 0 0
  0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0]
 [1 0 0 0 0 0 1 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 1 1 0 0 0 0 0 0 0 0 0 0
  0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0]
 [1 0 0 1 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 1 0 0 0 0 0 1 0
  0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0]
 [1 0 0 0 0 0 0 1 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 1 1 0 0 0 0 0
  0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0]
 [1 0 1 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
  0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0]]
v_w = [[0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0
  0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 1 0 0 0
  0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0
  0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0]]
###
w = w_21
M_w = [[0 0 0 0 0 0 0 0 0 1 1 0 1]
 [0 0 0 0 0 0 1 0 1 0 0 1 0]
 [0 0 0 0 0 1 0 1 1 0 0 1 1]
 [0 0 0 0 0 1 0 1 1 1 1 1 0]
 [0 0 0 0 0 1 1 1 0 0 0 0 1]
 [0 0 0 0 0 1 1 1 0 1 1 0 0]
 [0 0 0 0 1 0 0 1 0 0 0 1 1]
 [0 0 0 0 1 0 0 1 0 1 1 1 0]
 [0 0 0 0 1 0 1 1 1 0 0 0 1]
 [0 0 0 0 1 0 1 1 1 1 1 0 0]
 [0 0 0 0 1 1 0 0 1 0 0 0 0]
 [0 0 0 0 1 1 1 0 0 0 0 1 0]
 [0 0 0 1 0 0 0 0 1 0 1 1 1]
 [0 0 0 1 0 0 0 0 1 1 0 1 0]
 [0 0 0 1 0 0 1 0 0 0 1 0 1]
 [0 0 0 1 0 0 1 0 0 1 0 0 0]
 [0 0 0 1 0 1 0 1 0 0 1 0 0]
 [0 0 0 1 0 1 0 1 0 1 0 0 1]
 [0 0 0 1 1 0 0 1 1 0 1 0 0]
 [0 0 0 1 1 0 0 1 1 1 0 0 1]
 [0 0 0 1 1 0 1 1 0 0 1 1 0]
 [0 0 0 1 1 1 0 0 0 0 1 1 1]
 [0 0 0 1 1 1 0 0 0 1 0 1 0]
 [0 0 1 0 0 0 0 1 0 0 1 0 0]
 [0 0 1 0 0 0 0 1 0 1 0 0 1]
 [0 0 1 0 0 1 0 0 1 0 1 1 1]
 [0 0 1 0 0 1 0 0 1 1 0 1 0]
 [0 0 1 0 0 1 1 0 0 0 1 0 1]
 [0 0 1 0 0 1 1 0 0 1 0 0 0]
 [0 0 1 0 1 0 0 0 0 0 1 1 1]
 [0 0 1 0 1 0 0 0 0 1 0 1 0]
 [0 0 1 0 1 0 1 0 1 0 1 0 1]
 [0 0 1 0 1 0 1 0 1 1 0 0 0]
 [0 0 1 1 0 0 0 1 1 0 0 1 1]
 [0 0 1 1 0 0 1 1 0 0 0 0 1]
 [0 0 1 1 0 1 0 0 0 0 0 0 0]
 [0 0 1 1 1 0 0 0 1 0 0 0 0]
 [0 0 1 1 1 0 1 0 0 0 0 1 0]
 [0 1 0 0 0 0 0 0 0 0 1 1 1]
 [0 1 0 0 0 0 0 0 0 1 0 1 0]
 [0 1 0 0 0 0 1 0 1 0 1 0 1]
 [0 1 0 0 0 0 1 0 1 1 0 0 0]
 [0 1 0 0 0 1 0 1 1 0 1 0 0]
 [0 1 0 0 0 1 0 1 1 1 0 0 1]
 [0 1 0 0 0 1 1 1 0 0 1 1 0]
 [0 1 0 0 1 0 0 1 0 0 1 0 0]
 [0 1 0 0 1 0 0 1 0 1 0 0 1]
 [0 1 0 0 1 1 1 0 0 0 1 0 1]
 [0 1 0 0 1 1 1 0 0 1 0 0 0]
 [0 1 0 1 0 0 0 0 1 0 0 0 0]
 [0 1 0 1 0 0 1 0 0 0 0 1 0]
 [0 1 0 1 0 1 0 1 0 0 0 1 1]
 [0 1 0 1 1 0 1 1 0 0 0 0 1]
 [0 1 0 1 1 1 0 0 0 0 0 0 0]
 [0 1 1 0 0 0 0 1 0 0 0 1 1]
 [0 1 1 0 0 0 1 1 1 0 0 0 1]
 [0 1 1 0 0 1 0 0 1 0 0 0 0]
 [0 1 1 0 0 1 1 0 0 0 0 1 0]
 [0 1 1 0 1 0 0 0 0 0 0 0 0]
 [1 0 0 0 0 0 0 0 0 0 0 1 1]
 [1 0 0 0 0 0 0 0 0 1 1 1 0]
 [1 0 0 0 0 0 1 0 1 0 0 0 1]
 [1 0 0 0 0 0 1 0 1 1 1 0 0]
 [1 0 0 0 0 1 0 1 1 0 0 0 0]
 [1 0 0 0 0 1 1 1 0 0 0 1 0]
 [1 0 0 0 1 0 0 1 0 0 0 0 0]
 [1 0 0 0 1 1 1 0 0 0 0 0 1]
 [1 0 0 0 1 1 1 0 0 1 1 0 0]
 [1 0 0 1 0 0 0 0 1 0 1 0 0]
 [1 0 0 1 0 0 0 0 1 1 0 0 1]
 [1 0 0 1 0 0 1 0 0 0 1 1 0]
 [1 0 0 1 0 1 0 1 0 1 0 1 0]
 [1 0 0 1 1 1 0 0 0 0 1 0 0]
 [1 0 0 1 1 1 0 0 0 1 0 0 1]
 [1 0 1 0 0 0 0 1 0 1 0 1 0]
 [1 0 1 0 0 0 1 1 1 1 0 0 0]
 [1 0 1 0 0 1 0 0 1 0 1 0 0]
 [1 0 1 0 0 1 0 0 1 1 0 0 1]
 [1 0 1 0 0 1 1 0 0 0 1 1 0]
 [1 0 1 0 1 0 0 0 0 0 1 0 0]
 [1 0 1 0 1 0 0 0 0 1 0 0 1]
 [1 0 1 1 0 0 0 1 1 0 0 0 0]
 [1 0 1 1 0 0 1 1 0 0 0 1 0]
 [1 0 1 1 1 0 1 0 0 0 0 0 1]
 [1 1 0 0 0 0 0 0 0 0 1 0 0]
 [1 1 0 0 0 0 0 0 0 1 0 0 1]
 [1 1 0 0 0 1 1 1 0 1 0 0 0]
 [1 1 0 1 0 0 1 0 0 0 0 0 1]
 [1 1 0 1 0 1 0 1 0 0 0 0 0]
 [1 1 1 0 0 0 0 1 0 0 0 0 0]
 [1 1 1 0 0 1 1 0 0 0 0 0 1]]
N_w = [[0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
  0 0 0 1 0 1 1 0]
 [0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 1 0
  0 0 1 0 0 0 0 0]
 [0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 1 0 0 0 0
  0 1 1 0 0 0 0 1]
 [0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 1 0 0 0 0
  1 0 1 1 1 0 0 0]
 [0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 1 0 0 0 0 1
  0 1 0 0 0 0 0 0]
 [0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 1 0 0 1 0 0
  1 0 0 1 0 0 0 0]
 [0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 1 0 0 0 0 0 0 0
  0 1 0 0 0 0 0 1]
 [0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 1 0 0 0 0 0 0 0
  1 0 0 1 1 0 0 0]
 [0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 1 0 0 0 0 1 0 0 1
  0 1 0 0 0 0 0 0]
 [0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 1 0 0 0 0 1 1 0 0
  1 0 0 1 0 0 0 0]
 [0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 1 0 0 0 1 0 0 0 0
  0 0 0 0 0 0 0 0]
 [0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 1 1 0 0 0 0 1 0
  0 0 0 0 0 0 0 0]
 [0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 1 0 0 0 0 0 0 0 0 0 0 0
  0 0 1 0 0 0 1 1]
 [0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 1 0 0 0 0 0 0 0 0 0 0 0 0
  0 0 1 0 1 0 0 0]
 [0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 1 0 0 0 0 0 0 0 0 0 0 1
  0 0 0 0 0 0 1 0]
 [0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 1 0 0 0 0 0 0 0 0 0 1 0 0
  0 0 0 0 0 0 0 0]
 [0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 1 0 0 0 0 0 1 0 0 0 0 0
  1 0 0 0 0 0 0 0]
 [0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 1 0 0 0 0 0 0 1 0 0 0 0 0
  0 1 0 0 0 1 0 0]
 [0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 1 0 1 1 0 0 0 0 0 0 0 0
  1 0 0 0 0 0 0 0]
 [0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 1 0 0 1 1 0 0 0 0 0 0 0 0
  0 1 0 0 0 1 0 0]
 [0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 1 0 1 0 1 0 0 0 0 0 1 0
  1 0 0 0 0 0 0 0]
 [0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 1 1 0 0 1 0 0 0 0 0 0 0
  0 0 0 0 0 0 1 1]
 [0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 1 0 1 0 0 1 0 0 0 0 0 0 0
  0 0 0 0 1 0 0 0]
 [0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
  1 0 0 0 0 0 0 0]
 [0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
  0 1 0 0 0 1 0 0]
 [0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 1 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0
  0 0 1 0 0 0 1 1]
 [0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 1 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0
  0 0 1 0 1 0 0 0]
 [0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 1 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 1
  0 0 0 0 0 0 1 0]
 [0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 1 0 0 0 0 0 0 0 0 0 0 1 0 0 0 1 0 0
  0 0 0 0 0 0 0 0]
 [0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 1 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0
  0 0 0 0 0 0 1 1]
 [0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 1 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0
  0 0 0 0 1 0 0 0]
 [0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 1 0 0 0 0 0 0 0 1 0 0 0 0 1 0 0 1
  0 0 0 0 0 0 1 0]
 [0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 1 0 0 0 0 0 0 0 0 1 0 0 0 0 1 1 0 0
  0 0 0 0 0 0 0 0]
 [0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 1 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0
  0 1 1 0 0 0 0 1]
 [0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 1 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 1
  0 1 0 0 0 0 0 0]
 [0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 1 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
  0 0 0 0 0 0 0 0]
 [0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 1 0 0 0 0 0 0 1 0 0 0 0 1 0 0 0 0 0 0 0 0
  0 0 0 0 0 0 0 0]
 [0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 1 0 0 0 0 0 1 0 0 0 0 0 0 1 0 0 0 0 0 1 0
  0 0 0 0 0 0 0 0]
 [0 0 0 0 0 0 0 0 0 0 0 0 1 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
  0 0 0 0 0 0 1 1]
 [0 0 0 0 0 0 0 0 0 0 0 1 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
  0 0 0 0 1 0 0 0]
 [0 0 0 0 0 0 0 0 0 0 1 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 1
  0 0 0 0 0 0 1 0]
 [0 0 0 0 0 0 0 0 0 0 1 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 1 0 0
  0 0 0 0 0 0 0 0]
 [0 0 0 0 0 0 0 0 0 0 1 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 1 0 0 0 0
  1 0 0 0 0 0 0 0]
 [0 0 0 0 0 0 0 0 0 0 1 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 1 0 0 0 0
  0 1 0 0 0 1 0 0]
 [0 0 0 0 0 0 0 0 0 0 0 0 1 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 1 0 0 0 1 0
  1 0 0 0 0 0 0 0]
 [0 0 0 0 0 0 0 0 0 1 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0
  1 0 0 0 0 0 0 0]
 [0 0 0 0 0 0 0 0 0 1 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0
  0 1 0 0 0 1 0 0]
 [0 0 0 0 0 0 0 0 0 1 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 1 0 0 0 0 0 1
  0 0 0 0 0 0 1 0]
 [0 0 0 0 0 0 0 0 0 1 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 1 0 0 0 1 0 0
  0 0 0 0 0 0 0 0]
 [0 0 0 0 0 0 0 0 1 0 1 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0
  0 0 0 0 0 0 0 0]
 [0 0 0 0 0 0 0 0 1 0 0 0 0 1 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 1 0
  0 0 0 0 0 0 0 0]
 [0 0 0 0 0 0 0 0 1 0 0 0 0 1 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0
  0 1 0 0 0 0 0 1]
 [0 0 0 0 0 0 0 0 1 1 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 1 0 0 0 0 0 0 0 0 1
  0 1 0 0 0 0 0 0]
 [0 0 0 0 0 0 0 0 1 1 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0
  0 0 0 0 0 0 0 0]
 [0 0 0 0 0 0 0 1 0 0 0 0 0 1 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
  0 1 0 0 0 0 0 1]
 [0 0 0 0 0 0 0 1 0 0 1 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 1
  0 1 0 0 0 0 0 0]
 [0 0 0 0 0 0 0 1 0 0 1 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0
  0 0 0 0 0 0 0 0]
 [0 0 0 0 0 0 0 1 0 0 0 0 0 1 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 1 0
  0 0 0 0 0 0 0 0]
 [0 0 0 0 0 0 0 1 0 1 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
  0 0 0 0 0 0 0 0]
 [0 0 0 0 0 1 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
  0 0 0 0 0 0 0 1]
 [0 0 0 0 1 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
  0 0 0 1 1 0 0 0]
 [0 0 0 1 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 1
  0 0 0 0 0 0 0 0]
 [0 0 0 1 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 1 0 0
  0 0 0 1 0 0 0 0]
 [0 0 1 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 1 0 0 0 0
  0 0 0 0 0 0 0 0]
 [0 0 1 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 1 0 0 0 1 0
  0 0 0 0 0 0 0 0]
 [0 1 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0
  0 0 0 0 0 0 0 0]
 [0 1 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 1 0 0 0 0 0 1
  0 0 0 0 0 0 0 0]
 [0 1 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 1 0 0 0 1 0 0
  0 0 0 1 0 0 0 0]
 [0 0 0 1 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 1 0 0 0 0 0 0 0 0 0 0 0
  0 0 0 0 0 0 0 0]
 [0 0 0 1 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 1 0 0 0 0 0 0 0 0 0 0 0 0
  0 0 0 0 0 1 0 0]
 [0 0 0 0 1 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 1 0 0 0 0 0 0 0 0 0 1 0
  0 0 0 0 0 0 0 0]
 [0 0 1 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 1 0 0 0 0 0 0 1 0 0 0 0 0
  0 0 0 0 1 0 0 0]
 [0 1 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 1 1 0 0 0 0 0 0 0 0 0 0
  0 0 0 0 0 0 0 0]
 [0 1 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 1 0 1 0 0 0 0 0 0 0 0 0 0
  0 0 0 0 0 1 0 0]
 [0 0 1 0 0 1 0 0 0 0 0 0 0 0 0 0 0 1 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
  0 0 0 0 1 0 0 0]
 [0 0 1 1 0 0 0 0 0 0 0 0 0 0 0 0 0 1 1 0 0 0 0 0 0 0 0 0 0 0 0 0 1 1 0 0
  0 0 0 0 0 0 0 0]
 [0 0 0 1 1 0 0 0 0 0 0 0 0 0 0 0 1 0 0 1 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0
  0 0 0 0 0 0 0 0]
 [0 0 0 1 0 0 1 0 0 0 0 0 0 0 0 0 1 0 1 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0
  0 0 0 0 0 1 0 0]
 [0 0 0 0 1 1 0 0 0 0 0 0 0 0 0 0 1 0 0 1 0 0 0 0 0 0 0 0 0 1 0 0 0 0 1 0
  0 0 0 0 0 0 0 0]
 [0 1 0 0 1 0 0 0 0 0 0 0 0 0 0 1 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
  0 0 0 0 0 0 0 0]
 [0 1 0 0 0 0 1 0 0 0 0 0 0 0 0 1 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
  0 0 0 0 0 1 0 0]
 [0 0 1 1 0 0 0 0 0 0 0 0 0 0 1 0 0 1 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0
  0 0 0 0 0 0 0 0]
 [0 0 1 0 0 1 0 0 0 0 0 0 0 0 1 0 0 1 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 1 0
  0 0 0 0 0 0 0 0]
 [0 1 0 0 0 0 1 0 0 0 0 0 0 0 1 1 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 1
  0 0 0 0 0 0 0 0]
 [1 0 0 0 1 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
  0 0 0 0 0 0 0 0]
 [1 0 0 0 0 0 1 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
  0 0 0 0 0 1 0 0]
 [1 0 1 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 1 0 0 1 0 0
  0 0 0 0 0 0 0 0]
 [1 0 0 0 0 0 1 0 1 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 1
  0 0 0 0 0 0 0 0]
 [1 0 1 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0
  0 0 0 0 0 0 0 0]
 [1 0 1 0 0 0 0 1 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
  0 0 0 0 0 0 0 0]
 [1 0 0 0 0 0 1 1 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 1
  0 0 0 0 0 0 0 0]]
v_w = [[0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0
  0 0 0 1 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1
  0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0]]
###
w = w_22
M_w = [[0 0 0 0 0 0 0 0 0 1 1 0 1]
 [0 0 0 0 0 0 1 0 1 0 0 0 1]
 [0 0 0 0 0 0 1 0 1 1 1 0 0]
 [0 0 0 0 0 1 0 1 0 0 1 1 0]
 [0 0 0 0 0 1 0 1 0 1 0 1 1]
 [0 0 0 0 0 1 1 1 1 1 0 1 0]
 [0 0 0 0 1 0 0 0 1 0 1 1 1]
 [0 0 0 0 1 0 0 0 1 1 0 1 0]
 [0 0 0 0 1 0 1 0 0 0 1 1 0]
 [0 0 0 0 1 0 1 0 0 1 0 1 1]
 [0 0 0 0 1 1 0 1 1 0 0 0 1]
 [0 0 0 0 1 1 0 1 1 1 1 0 0]
 [0 0 0 0 1 1 1 1 0 0 0 0 0]
 [0 0 0 1 0 0 0 1 0 0 1 1 1]
 [0 0 0 1 0 0 0 1 0 1 0 1 0]
 [0 0 0 1 0 0 1 1 1 0 1 1 0]
 [0 0 0 1 0 1 0 0 0 0 0 0 1]
 [0 0 0 1 0 1 0 0 0 1 1 0 0]
 [0 0 0 1 0 1 1 0 1 0 0 0 0]
 [0 0 0 1 1 0 0 1 1 0 0 0 0]
 [0 0 0 1 1 0 1 1 0 0 0 0 1]
 [0 0 0 1 1 0 1 1 0 1 1 0 0]
 [0 0 0 1 1 1 0 0 1 0 1 1 0]
 [0 0 0 1 1 1 1 0 0 1 0 1 0]
 [0 0 1 0 0 0 0 0 1 0 1 0 1]
 [0 0 1 0 0 0 0 0 1 1 0 0 0]
 [0 0 1 0 0 0 1 0 0 0 1 0 0]
 [0 0 1 0 0 0 1 0 0 1 0 0 1]
 [0 0 1 0 0 1 0 1 1 0 0 1 1]
 [0 0 1 0 0 1 1 1 0 0 0 1 0]
 [0 0 1 0 1 0 0 0 0 0 0 1 0]
 [0 0 1 0 1 1 0 1 0 0 1 0 0]
 [0 0 1 0 1 1 0 1 0 1 0 0 1]
 [0 0 1 1 0 0 0 1 1 0 0 1 0]
 [0 0 1 1 0 0 1 1 0 0 0 1 1]
 [0 0 1 1 0 1 0 0 1 0 1 0 0]
 [0 0 1 1 0 1 1 0 0 1 0 0 0]
 [0 0 1 1 1 0 0 1 0 0 1 0 1]
 [0 0 1 1 1 0 0 1 0 1 0 0 0]
 [0 1 0 0 0 0 0 1 0 0 0 1 0]
 [0 1 0 0 0 1 0 0 0 0 1 0 0]
 [0 1 0 0 0 1 0 0 0 1 0 0 1]
 [0 1 0 0 0 1 1 0 1 1 0 0 0]
 [0 1 0 0 1 0 0 1 1 0 1 0 1]
 [0 1 0 0 1 0 0 1 1 1 0 0 0]
 [0 1 0 0 1 0 1 1 0 0 1 0 0]
 [0 1 0 0 1 0 1 1 0 1 0 0 1]
 [0 1 0 0 1 1 0 0 1 0 0 1 1]
 [0 1 0 0 1 1 1 0 0 0 0 1 0]
 [0 1 0 1 0 0 0 0 0 0 1 0 1]
 [0 1 0 1 0 0 0 0 0 1 0 0 0]
 [0 1 0 1 0 0 1 0 1 0 1 0 0]
 [0 1 0 1 1 0 0 0 1 0 0 1 0]
 [0 1 0 1 1 0 1 0 0 0 0 1 1]
 [0 1 1 0 0 1 0 0 1 0 0 0 1]
 [0 1 1 0 0 1 1 0 0 0 0 0 0]
 [0 1 1 0 1 0 0 1 0 0 0 0 0]
 [0 1 1 1 0 0 0 0 1 0 0 0 0]
 [0 1 1 1 0 0 1 0 0 0 0 0 1]
 [1 0 0 0 0 0 0 0 0 0 1 1 1]
 [1 0 0 0 0 0 0 0 0 1 0 1 0]
 [1 0 0 0 0 0 1 0 1 0 1 1 0]
 [1 0 0 0 0 1 0 1 0 0 0 0 1]
 [1 0 0 0 0 1 0 1 0 1 1 0 0]
 [1 0 0 0 0 1 1 1 1 0 0 0 0]
 [1 0 0 0 1 0 0 0 1 0 0 0 0]
 [1 0 0 0 1 0 1 0 0 0 0 0 1]
 [1 0 0 0 1 0 1 0 0 1 1 0 0]
 [1 0 0 1 0 0 0 1 0 0 0 0 0]
 [1 0 0 1 0 1 0 0 0 0 1 1 0]
 [1 0 0 1 1 1 1 0 0 0 0 0 0]
 [1 0 1 0 0 0 0 0 1 0 0 1 0]
 [1 0 1 0 0 0 1 0 0 0 0 1 1]
 [1 0 1 0 0 1 0 1 1 0 1 0 0]
 [1 0 1 0 0 1 1 1 0 1 0 0 0]
 [1 0 1 0 1 0 0 0 0 0 1 0 1]
 [1 0 1 0 1 0 0 0 0 1 0 0 0]
 [1 0 1 1 0 1 1 0 0 0 0 1 0]
 [1 0 1 1 1 1 0 0 0 0 1 0 0]
 [1 1 0 0 0 0 0 1 0 0 1 0 1]
 [1 1 0 0 0 0 0 1 0 1 0 0 0]
 [1 1 0 0 0 0 1 1 1 0 1 0 0]
 [1 1 0 0 0 1 0 0 0 0 0 1 1]
 [1 1 0 0 0 1 1 0 1 0 0 1 0]
 [1 1 0 0 1 1 1 0 0 1 0 0 0]
 [1 1 0 1 0 0 0 0 0 0 0 1 0]
 [1 1 0 1 1 0 1 0 0 0 1 0 0]
 [1 1 1 0 0 0 0 1 1 0 0 0 0]
 [1 1 1 0 0 0 1 1 0 0 0 0 1]
 [1 1 1 0 1 1 0 0 0 0 0 0 1]
 [1 1 1 1 1 0 0 0 0 0 0 0 0]]
N_w = [[0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
  0 0 0 1 0 1 0 1]
 [0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 1
  0 0 1 0 0 0 0 0]
 [0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 1 0
  0 1 0 1 0 0 0 0]
 [0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 1 0 0 0 0
  1 0 0 0 0 0 1 0]
 [0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 1 0 0 0
  1 0 0 0 1 1 0 0]
 [0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 1 0 0 1 0 0
  1 1 0 0 1 0 0 0]
 [0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 1 0 0 0 0 0 0 0
  0 0 1 0 0 0 1 1]
 [0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 1 0 0 0 0 0 0 0
  0 1 0 0 1 0 0 0]
 [0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 1 0 0 0 0 0 1 0
  0 0 0 0 0 0 1 0]
 [0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 1 0 0 0 0 0 0 1
  0 0 0 0 1 1 0 0]
 [0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 1 0 0 1 0 1 0 0 0
  0 0 1 0 0 0 0 0]
 [0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 1 0 0 1 1 0 0 0 0
  0 1 0 1 0 0 0 0]
 [0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 1 0 0 1 1 0 0 0 0 0
  0 0 0 0 0 0 0 0]
 [0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 1 0 0 0 0 0 0 0 0 0 0 0
  1 0 0 0 0 0 1 1]
 [0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 1 0 0 0 0 0 0 0 0 0 0 0 0
  1 0 0 0 1 0 0 0]
 [0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 1 0 0 0 0 0 0 0 0 0 0 1 1 0
  1 0 0 0 0 0 1 0]
 [0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 1 0 0 0 0 0 0 0 1 0 0 0
  0 0 0 0 0 0 0 0]
 [0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 1 0 0 0 0 0 0 0 1 0 0 0 0
  0 0 0 1 0 0 0 0]
 [0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 1 0 0 0 0 0 0 1 0 0 0 1 0 0
  0 0 0 0 0 0 0 0]
 [0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 1 0 0 0 1 1 0 0 0 0 0 0 0 0
  0 0 0 0 0 0 0 0]
 [0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 1 1 1 0 0 0 0 0 0 0 0 1
  0 0 0 0 0 0 0 0]
 [0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 1 0 1 1 0 0 0 0 0 0 0 1 0
  0 0 0 1 0 0 0 0]
 [0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 1 0 0 0 0 1 1 0 0 1 0 0 0 0
  0 0 0 0 0 0 1 0]
 [0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 1 0 1 0 0 1 1 0 0 0 0 0 0
  0 0 0 0 1 0 0 0]
 [0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
  0 0 1 0 0 0 0 1]
 [0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
  0 1 0 0 0 0 0 0]
 [0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0
  0 0 0 0 0 0 0 0]
 [0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1
  0 0 0 0 0 1 0 0]
 [0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 1 0 0 0 0 0 0 0 0 0 0 1 0 1 0 0 0
  1 0 1 0 0 0 0 0]
 [0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 1 0 0 0 0 0 0 0 0 0 1 1 0 0 0 0 0
  1 0 0 0 0 0 0 0]
 [0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 1 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0
  0 0 0 0 0 0 0 0]
 [0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 1 0 0 0 0 0 0 0 1 0 0 0 1 1 0 0 0 0
  0 0 0 0 0 0 0 0]
 [0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 1 0 0 0 0 0 0 0 0 1 0 0 0 1 0 1 0 0 0
  0 0 0 0 0 1 0 0]
 [0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 1 0 1 1 0 0 0 0 0 0 0 0 0 0 0 0 0
  1 0 0 0 0 0 0 0]
 [0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 1 0 1 0 0 1 0 0 0 0 0 0 0 0 0 0 1
  1 0 0 0 0 0 0 0]
 [0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 1 0 1 0 1 0 0 0 0 0 0 0 0 1 0 0 0 0
  0 0 0 0 0 0 0 0]
 [0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 1 0 0 1 0 0 1 0 0 0 0 0 1 0 0 0 0 0 0
  0 0 0 0 0 0 0 0]
 [0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 1 0 0 1 0 0 1 0 1 0 0 0 0 0 0 0 0 0
  0 0 0 0 0 0 0 1]
 [0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 1 0 0 0 1 0 1 0 0 1 0 0 0 0 0 0 0 0 0
  0 0 0 0 0 0 0 0]
 [0 0 0 0 0 0 0 0 0 0 1 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
  1 0 0 0 0 0 0 0]
 [0 0 0 0 0 0 0 0 0 1 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0
  0 0 0 0 0 0 0 0]
 [0 0 0 0 0 0 0 0 0 1 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0
  0 0 0 0 0 1 0 0]
 [0 0 0 0 0 0 0 0 0 1 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 1 0 0
  0 1 0 0 0 0 0 0]
 [0 0 0 0 0 0 0 0 0 0 1 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 1 1 0 0 0 0 0 0 0 0
  0 0 1 0 0 0 0 1]
 [0 0 0 0 0 0 0 0 0 0 1 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 1 0 0 0 0 0 0 0 0
  0 1 0 0 0 0 0 0]
 [0 0 0 0 0 0 0 0 0 0 1 0 1 0 0 0 0 0 0 0 0 0 0 0 0 1 1 0 0 0 0 0 0 0 1 0
  0 0 0 0 0 0 0 0]
 [0 0 0 0 0 0 0 0 0 0 1 1 0 0 0 0 0 0 0 0 0 0 0 0 0 1 1 0 0 0 0 0 0 0 0 1
  0 0 0 0 0 1 0 0]
 [0 0 0 0 0 0 0 0 0 1 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 1 1 0 0 0 1 0 0 0
  0 0 1 0 0 0 0 0]
 [0 0 0 0 0 0 0 0 0 1 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 1 0 0 1 1 0 0 0 0 0 0
  0 0 0 0 0 0 0 0]
 [0 0 0 0 0 0 0 0 1 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0
  0 0 0 0 0 0 0 1]
 [0 0 0 0 0 0 0 0 1 0 0 1 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0
  0 0 0 0 0 0 0 0]
 [0 0 0 0 0 0 0 0 1 0 0 0 1 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 1 1 0
  0 0 0 0 0 0 0 0]
 [0 0 0 0 0 0 0 0 1 0 0 0 0 1 0 0 0 0 0 0 0 0 1 0 0 0 0 1 1 0 0 0 0 0 0 0
  0 0 0 0 0 0 0 0]
 [0 0 0 0 0 0 0 0 1 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 1 1 0 0 1 0 0 0 0 0 0 1
  0 0 0 0 0 0 0 0]
 [0 0 0 0 0 0 0 1 0 1 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0
  0 0 1 0 0 0 0 0]
 [0 0 0 0 0 0 0 1 0 1 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0
  0 0 0 0 0 0 0 0]
 [0 0 0 0 0 0 0 1 0 0 1 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0
  0 0 0 0 0 0 0 0]
 [0 0 0 0 0 0 0 1 1 0 0 0 0 0 0 0 1 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0
  0 0 0 0 0 0 0 0]
 [0 0 0 0 0 0 0 1 1 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 1
  0 0 0 0 0 0 0 0]
 [0 0 0 0 0 1 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
  0 0 0 0 0 0 1 1]
 [0 0 0 0 1 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
  0 0 0 0 1 0 0 0]
 [0 0 0 1 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 1 0
  0 0 0 0 0 0 1 0]
 [0 0 1 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 1 0 0 0
  0 0 0 0 0 0 0 0]
 [0 0 1 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 1 0 0 0 0
  0 0 0 1 0 0 0 0]
 [0 0 1 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 1 0 0 1 0 0
  0 0 0 0 0 0 0 0]
 [0 1 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0
  0 0 0 0 0 0 0 0]
 [0 1 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 1
  0 0 0 0 0 0 0 0]
 [0 1 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 1 0
  0 0 0 1 0 0 0 0]
 [1 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0
  0 0 0 0 0 0 0 0]
 [1 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0
  0 0 0 0 0 0 1 0]
 [1 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 1 0 0 0 1 0 0 0 0 0 0
  0 0 0 0 0 0 0 0]
 [0 0 0 1 0 1 0 0 0 0 0 0 0 0 0 0 1 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
  0 0 0 0 0 0 0 0]
 [0 0 0 0 0 1 1 0 0 0 0 0 0 0 0 1 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1
  0 0 0 0 0 0 0 0]
 [0 0 1 1 0 0 0 0 0 0 0 0 0 0 0 0 1 0 1 0 0 0 0 0 0 0 0 0 0 0 1 1 0 0 0 0
  0 0 0 0 0 0 0 0]
 [0 0 1 0 1 0 0 0 0 0 0 0 0 0 0 1 0 1 0 0 0 0 0 0 0 0 0 0 0 1 1 0 0 0 0 0
  0 0 0 0 0 0 0 0]
 [0 1 0 0 0 0 1 0 0 0 0 0 0 0 1 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
  0 0 0 0 0 0 0 1]
 [0 1 0 0 1 0 0 0 0 0 0 0 0 0 1 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
  0 0 0 0 0 0 0 0]
 [1 0 0 0 0 1 0 0 0 0 0 0 0 0 0 1 0 0 0 1 1 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0
  0 0 0 0 0 0 0 0]
 [1 1 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 1 0 1 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0
  0 0 0 0 0 0 0 0]
 [0 0 1 0 0 0 1 0 0 0 1 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
  0 0 0 0 0 0 0 1]
 [0 0 1 0 1 0 0 0 0 0 1 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
  0 0 0 0 0 0 0 0]
 [0 0 1 1 0 0 0 0 0 0 1 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 1 0
  0 0 0 0 0 0 0 0]
 [0 0 0 0 0 1 1 0 0 1 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0
  0 0 0 0 0 0 0 0]
 [0 0 0 1 0 1 0 0 0 1 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 1 0 0
  0 0 0 0 0 0 0 0]
 [0 1 0 0 1 0 0 0 0 1 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 1 0 0 0 0 0 0
  0 0 0 0 0 0 0 0]
 [1 0 0 0 0 1 0 0 1 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
  0 0 0 0 0 0 0 0]
 [1 1 0 0 0 0 0 0 1 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 1 0
  0 0 0 0 0 0 0 0]
 [0 0 1 1 0 0 0 1 0 0 1 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
  0 0 0 0 0 0 0 0]
 [0 0 1 0 0 0 1 1 0 0 1 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1
  0 0 0 0 0 0 0 0]
 [0 1 0 0 0 0 1 1 0 1 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0
  0 0 0 0 0 0 0 0]
 [1 1 0 0 0 0 0 1 1 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
  0 0 0 0 0 0 0 0]]
v_w = [[0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 1 0 0 0 0 0 0 0 0 0 0 0
  0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0
  0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0]]
###
w = w_23
M_w = [[0 0 0 0 0 0 1 1 1 0 0 1]
 [0 0 0 0 0 1 0 0 1 1 1 1]
 [0 0 0 0 0 1 1 1 0 1 1 0]
 [0 0 0 0 1 0 0 1 1 0 0 0]
 [0 0 0 0 1 0 1 0 0 0 0 1]
 [0 0 0 0 1 1 0 1 0 1 1 1]
 [0 0 0 0 1 1 1 0 1 1 1 0]
 [0 0 0 1 0 0 0 0 1 1 0 1]
 [0 0 0 1 0 0 1 1 0 1 0 0]
 [0 0 0 1 0 1 0 0 0 0 1 0]
 [0 0 0 1 1 0 0 1 0 1 0 1]
 [0 0 0 1 1 0 1 0 1 1 0 0]
 [0 0 1 0 0 0 0 1 1 1 0 1]
 [0 0 1 0 0 0 1 0 0 1 0 0]
 [0 0 1 0 0 1 0 1 0 0 1 0]
 [0 0 1 0 0 1 1 0 1 0 1 1]
 [0 0 1 0 1 0 0 0 0 1 0 1]
 [0 0 1 0 1 1 0 0 1 0 1 0]
 [0 0 1 1 0 0 0 1 0 0 0 0]
 [0 0 1 1 0 0 1 0 1 0 0 1]
 [0 0 1 1 1 0 0 0 1 0 0 0]
 [0 1 0 0 0 0 0 0 0 1 0 1]
 [0 1 0 0 0 0 1 1 1 1 0 0]
 [0 1 0 0 0 1 0 0 1 0 1 0]
 [0 1 0 0 0 1 1 1 0 0 1 1]
 [0 1 0 0 1 0 1 0 0 1 0 0]
 [0 1 0 0 1 1 0 1 0 0 1 0]
 [0 1 0 1 0 0 0 0 1 0 0 0]
 [0 1 0 1 0 0 1 1 0 0 0 1]
 [0 1 0 1 1 0 0 1 0 0 0 0]
 [0 1 1 0 0 0 0 1 1 0 0 0]
 [0 1 1 0 0 0 1 0 0 0 0 1]
 [0 1 1 0 1 0 0 0 0 0 0 0]
 [1 0 0 0 0 0 0 0 0 1 1 1]
 [1 0 0 0 0 0 1 1 1 1 1 0]
 [1 0 0 0 0 1 0 0 1 0 0 0]
 [1 0 0 0 0 1 1 1 0 0 0 1]
 [1 0 0 0 1 0 1 0 0 1 1 0]
 [1 0 0 0 1 1 0 1 0 0 0 0]
 [1 0 0 1 0 0 0 0 1 0 1 0]
 [1 0 0 1 0 0 1 1 0 0 1 1]
 [1 0 0 1 0 1 0 0 0 1 0 1]
 [1 0 0 1 1 0 0 1 0 0 1 0]
 [1 0 0 1 1 1 1 0 0 1 0 0]
 [1 0 1 0 0 0 0 1 1 0 1 0]
 [1 0 1 0 0 0 1 0 0 0 1 1]
 [1 0 1 0 0 1 0 1 0 1 0 1]
 [1 0 1 0 1 0 0 0 0 0 1 0]
 [1 0 1 1 0 1 1 0 0 0 0 1]
 [1 0 1 1 1 1 0 0 0 0 0 0]
 [1 1 0 0 0 0 0 0 0 0 1 0]
 [1 1 0 0 0 1 1 1 0 1 0 0]
 [1 1 0 1 0 1 0 0 0 0 0 0]
 [1 1 1 0 0 1 0 1 0 0 0 0]]
N_w = [[0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 1 1 1
  0 0]
 [0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 1 0 0 0 0 1
  1 1]
 [0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 1 1 1 0 0 0
  1 0]
 [0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 1 0 0 0 0 0 0 0 1 0
  0 0]
 [0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 1 0 0 0 0 0 1 0 0
  0 0]
 [0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 1 1 0 1 0 0 0 0 0
  1 1]
 [0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 1 0 0 1 1 0 1 0 0 0
  1 0]
 [0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 1 0 0 0 0 0 0 0 0 0 0 0 0 1
  0 1]
 [0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 1 0 0 0 0 0 0 0 0 1 1 0 0 0
  0 0]
 [0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 1 0 0 0 0 0 0 1 0 0 0 0 0
  0 0]
 [0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 1 0 0 1 0 1 0 0 0 0 0 0 0 0
  0 1]
 [0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 1 0 1 0 1 0 0 0 0 0 1 0 0 0
  0 0]
 [0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 1
  0 1]
 [0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0
  0 0]
 [0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 1 0 0 0 0 0 0 0 0 0 1 0 1 0 0 0 0 0
  0 0]
 [0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 1 0 0 0 0 0 0 0 0 0 0 1 1 0 0 1 0 1
  0 0]
 [0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 1 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0
  0 1]
 [0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 1 0 0 0 0 0 0 0 1 0 0 1 1 0 0 0 0 0
  0 0]
 [0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 1 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
  0 0]
 [0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 1 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 1 0 1
  0 0]
 [0 0 0 0 0 0 0 0 0 0 0 0 0 1 1 0 0 0 0 0 0 1 0 0 0 0 1 0 0 0 0 0 0 0 0 0
  0 0]
 [0 0 0 0 0 0 0 0 0 0 1 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
  0 1]
 [0 0 0 0 0 0 0 0 0 1 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 1 0 1 0
  0 0]
 [0 0 0 0 0 0 0 0 0 1 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 1 0 0 0 0 0
  0 0]
 [0 0 0 0 0 0 0 0 0 0 0 1 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 1 1 0 1 0 0
  0 0]
 [0 0 0 0 0 0 0 0 1 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 1 0 0 0
  0 0]
 [0 0 0 0 0 0 0 0 1 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 1 0 1 0 0 0 0 0
  0 0]
 [0 0 0 0 0 0 0 1 0 1 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0
  0 0]
 [0 0 0 0 0 0 0 1 0 0 0 0 1 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 1 0 1 0 0
  0 0]
 [0 0 0 0 0 0 0 1 1 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0
  0 0]
 [0 0 0 0 0 0 1 0 0 1 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0
  0 0]
 [0 0 0 0 0 0 1 0 0 0 0 0 1 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0
  0 0]
 [0 0 0 0 0 0 1 0 1 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
  0 0]
 [0 0 0 0 1 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
  1 1]
 [0 0 0 1 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 1 0 1 0
  1 0]
 [0 0 1 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0
  0 0]
 [0 0 1 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 1 0 1 0 0
  0 0]
 [0 1 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 1 0 0 0
  1 0]
 [0 1 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 1 0 0 0 0 0 0 0
  0 0]
 [0 0 0 1 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 1 0 0 0 0 0 0 0 0 0 0 0 0
  0 0]
 [0 0 0 0 1 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 1 0 0 0 0 0 0 0 1 0 1 0 0
  0 0]
 [0 0 1 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0
  0 1]
 [0 1 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 1 0 1 0 0 0 0 0 0 0 0 0 0
  0 0]
 [0 1 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 1 0 1 0 0 0 0 0 0 0 1 0 0 0
  0 0]
 [0 0 0 1 1 0 0 0 0 0 0 0 0 0 0 0 1 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0
  0 0]
 [0 0 0 0 1 1 0 0 0 0 0 0 0 0 0 1 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0
  0 0]
 [0 0 1 0 0 1 0 0 0 0 0 0 0 0 0 0 1 1 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0
  0 1]
 [0 1 0 0 1 0 0 0 0 0 0 0 0 0 1 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
  0 0]
 [0 0 1 0 0 1 0 0 0 0 0 0 0 1 0 1 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0
  0 0]
 [0 1 1 0 0 0 0 0 0 0 0 0 0 1 1 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
  0 0]
 [1 0 0 0 1 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
  0 0]
 [1 0 1 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 1 1 0 0 0
  0 0]
 [1 0 1 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
  0 0]
 [1 0 1 0 0 0 1 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0
  0 0]]
v_w = [[0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0
  0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1]]
###
w = w_24
M_w = [[0 0 0 0 0 1 0 0 1 0 1]
 [0 0 0 0 1 0 1 1 1 1 0]
 [0 0 0 0 1 1 1 1 0 1 1]
 [0 0 0 1 0 0 1 0 0 0 1]
 [0 0 0 1 0 1 1 0 1 0 0]
 [0 0 0 1 1 0 0 1 1 1 1]
 [0 0 0 1 1 1 0 1 0 1 0]
 [0 0 1 0 0 0 0 1 0 1 0]
 [0 0 1 0 1 0 1 0 1 0 0]
 [0 0 1 0 1 1 1 0 0 0 1]
 [0 0 1 1 1 0 0 0 1 0 1]
 [0 0 1 1 1 1 0 0 0 0 0]
 [0 1 0 0 0 0 1 0 1 0 0]
 [0 1 0 0 0 1 1 0 0 0 1]
 [0 1 0 0 1 0 0 1 0 1 0]
 [0 1 0 1 0 0 0 0 1 0 1]
 [0 1 0 1 0 1 0 0 0 0 0]
 [0 1 1 0 1 0 0 0 0 0 0]
 [1 0 0 0 0 0 1 1 1 0 0]
 [1 0 0 0 0 1 1 1 0 0 1]
 [1 0 0 0 1 0 0 0 0 1 0]
 [1 0 0 1 0 0 0 1 1 0 1]
 [1 0 0 1 0 1 0 1 0 0 0]
 [1 0 1 0 0 0 1 0 1 1 0]
 [1 0 1 0 0 1 1 0 0 1 1]
 [1 0 1 0 1 0 0 1 0 0 0]
 [1 0 1 1 0 0 0 0 1 1 1]
 [1 0 1 1 0 1 0 0 0 1 0]
 [1 1 0 0 0 0 0 1 0 0 0]
 [1 1 1 0 0 0 0 0 0 1 0]]
N_w = [[0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 1 0 0 0 0 1]
 [0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 1 0 0 1 1 0 1 0]
 [0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 1 0 1 1 0 1 1 0]
 [0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 1 0 0 0 0 0 0 0 1 0 0]
 [0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 1 0 0 0 0 0 1 0 0 1 0 0 0]
 [0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 1 0 1 1 0 0 0 0 0 1 1]
 [0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 1 0 1 0 1 0 0 0 0 0 1 0]
 [0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 1 0 0 0 0 0 0 0 0 0 0 0 0 1 0]
 [0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 1 0 0 0 0 0 0 0 1 0 0 0 0 1 0 0 0]
 [0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 1 0 0 0 0 0 0 1 0 0 0 1 0 0 1 0 0]
 [0 0 0 0 0 0 0 0 0 0 0 0 0 1 1 0 0 0 0 0 0 1 0 1 0 0 0 0 0 0 0 1]
 [0 0 0 0 0 0 0 0 0 0 0 0 0 1 1 0 0 0 1 0 0 0 1 0 0 0 0 0 0 0 0 0]
 [0 0 0 0 0 0 0 0 0 0 1 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0]
 [0 0 0 0 0 0 0 0 0 1 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 1 0 0]
 [0 0 0 0 0 0 0 0 1 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 1 0]
 [0 0 0 0 0 0 0 1 0 0 0 0 1 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 1]
 [0 0 0 0 0 0 0 1 0 1 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0]
 [0 0 0 0 0 0 1 0 1 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0]
 [0 0 0 1 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 1 0 0 0]
 [0 0 1 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 1 0 1 0 0]
 [0 1 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0]
 [0 0 0 1 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 1 0 0 0 0 0 0 0 0 0 1]
 [0 0 1 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 1 0 0 0 0 0 0 0 0 0 0 0]
 [0 0 0 0 1 1 0 0 0 0 0 0 0 0 0 1 0 1 0 0 0 0 0 0 0 0 0 0 1 0 0 0]
 [0 0 1 0 0 1 0 0 0 0 0 0 0 0 0 1 0 1 0 0 0 0 0 0 0 0 1 0 0 1 0 0]
 [0 1 0 1 0 0 0 0 0 0 0 0 0 0 1 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0]
 [0 0 0 0 1 1 0 0 0 0 0 0 0 1 0 0 0 1 0 0 0 1 0 0 0 0 0 0 0 0 0 1]
 [0 0 1 0 0 1 0 0 0 0 0 0 0 1 0 0 0 1 1 0 0 0 0 0 0 0 0 0 0 0 0 0]
 [1 0 0 1 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0]
 [1 0 0 0 0 1 1 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0]]
v_w = [[0 0 0 0 0 1 0 0 0 0 0 0 1 0 0 0 1 0 0 0 0 0 0 0 1 1 0 0 0 0]]
###
w = w_25
M_w = [[0 0 0 0 0 0 0 1 1 0 1]
 [0 0 0 0 1 1 1 0 0 0 0]
 [0 0 0 1 0 0 1 0 1 1 1]
 [0 0 0 1 0 0 1 1 0 1 0]
 [0 0 0 1 1 1 0 0 1 1 1]
 [0 0 0 1 1 1 0 1 0 1 0]
 [0 0 1 0 0 1 1 0 1 1 1]
 [0 0 1 0 0 1 1 1 0 1 0]
 [0 0 1 0 1 0 0 0 1 1 1]
 [0 0 1 0 1 0 0 1 0 1 0]
 [0 0 1 1 0 1 0 0 0 0 0]
 [0 0 1 1 1 0 1 0 0 0 0]
 [0 1 0 0 0 0 0 0 1 1 1]
 [0 1 0 0 0 0 0 1 0 1 0]
 [0 1 0 1 0 0 1 0 0 0 0]
 [0 1 0 1 1 1 0 0 0 0 0]
 [0 1 1 0 0 1 1 0 0 0 0]
 [0 1 1 0 1 0 0 0 0 0 0]
 [1 0 0 0 0 0 0 0 0 1 1]
 [1 0 0 0 0 0 0 1 1 1 0]
 [1 0 0 1 0 0 1 0 1 0 0]
 [1 0 0 1 0 0 1 1 0 0 1]
 [1 0 0 1 1 1 0 0 1 0 0]
 [1 0 0 1 1 1 0 1 0 0 1]
 [1 0 1 0 0 1 1 0 1 0 0]
 [1 0 1 0 0 1 1 1 0 0 1]
 [1 0 1 0 1 0 0 0 1 0 0]
 [1 0 1 0 1 0 0 1 0 0 1]
 [1 1 0 0 0 0 0 0 1 0 0]
 [1 1 0 0 0 0 0 1 0 0 1]]
N_w = [[0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 1 1 0]
 [0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 1 0 1 0 0 0 0 0 0]
 [0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 1 0 0 0 0 1 0 0 0 1 1]
 [0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 1 0 0 0 0 0 1 0 1 0 0 0]
 [0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 1 1 0 1 0 0 0 0 0 1 1]
 [0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 1 0 1 0 1 0 0 0 1 0 0 0]
 [0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 1 0 0 0 0 0 0 0 1 1 0 0 0 1 1]
 [0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 1 0 0 0 0 0 0 0 0 1 1 0 1 0 0 0]
 [0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 1 0 0 0 0 0 0 1 0 0 0 0 0 1 1]
 [0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 1 0 0 0 0 0 0 0 1 0 0 0 1 0 0 0]
 [0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 1 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0]
 [0 0 0 0 0 0 0 0 0 0 0 0 0 1 1 0 0 0 0 1 0 0 0 1 0 0 0 0 0 0 0 0]
 [0 0 0 0 0 0 0 0 0 0 0 1 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 1]
 [0 0 0 0 0 0 0 0 0 0 1 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0]
 [0 0 0 0 0 0 0 1 0 1 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0]
 [0 0 0 0 0 0 0 1 1 0 0 0 0 0 0 0 0 0 1 0 0 0 1 0 0 0 0 0 0 0 0 0]
 [0 0 0 0 0 0 1 0 0 1 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0]
 [0 0 0 0 0 0 1 0 1 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0]
 [0 0 0 0 1 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1]
 [0 0 0 1 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 1 0 0 0]
 [0 0 1 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 1 0 0 0 0 0 0 0 0 0 0]
 [0 0 1 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 1 1 0 0 0 0 0 0 0 0 1 0 0]
 [0 1 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 1 1 0 0 0 0 0 0 0 0 0]
 [0 1 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 1 0 1 0 1 0 0 0 0 0 0 1 0 0]
 [0 0 1 1 0 0 0 0 0 0 0 0 0 0 0 1 0 1 0 0 0 0 0 0 0 1 0 0 0 0 0 0]
 [0 0 1 0 0 1 0 0 0 0 0 0 0 0 0 1 1 0 0 0 0 0 0 0 0 1 0 0 0 1 0 0]
 [0 1 0 1 0 0 0 0 0 0 0 0 0 0 1 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0]
 [0 1 0 0 0 1 0 0 0 0 0 0 0 0 1 0 1 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0]
 [1 0 0 1 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0]
 [1 0 0 0 0 1 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0]]
v_w = [[0 0 0 0 1 0 0 0 0 1 0 0 0 0 0 0 1 0 0 0 1 0 0 0 0 0 0 0 0 1]]
###
w = w_26
M_w = [[0 0 0 0 0 0 0 1 1 1 0]
 [0 0 0 0 1 1 0 0 0 1 1]
 [0 0 0 0 1 1 0 1 1 0 1]
 [0 0 0 1 0 1 0 0 1 1 0]
 [0 0 0 1 0 1 0 1 0 0 0]
 [0 0 0 1 1 0 0 0 1 0 1]
 [0 0 0 1 1 0 0 1 0 1 1]
 [0 0 1 0 0 0 1 0 0 0 1]
 [0 0 1 0 1 1 1 0 0 1 0]
 [0 0 1 0 1 1 1 1 1 0 0]
 [0 0 1 1 1 0 1 0 1 0 0]
 [0 0 1 1 1 0 1 1 0 1 0]
 [0 1 0 0 0 1 1 0 0 1 1]
 [0 1 0 0 0 1 1 1 1 0 1]
 [0 1 0 0 1 0 1 0 0 0 0]
 [0 1 0 1 0 0 1 0 1 0 1]
 [0 1 0 1 0 0 1 1 0 1 1]
 [0 1 1 0 0 1 0 0 0 1 0]
 [0 1 1 0 0 1 0 1 1 0 0]
 [0 1 1 0 1 0 0 0 0 0 1]
 [0 1 1 1 0 0 0 0 1 0 0]
 [0 1 1 1 0 0 0 1 0 1 0]
 [1 0 0 0 0 1 1 0 1 1 1]
 [1 0 0 0 0 1 1 1 0 0 1]
 [1 0 0 0 1 0 1 0 1 0 0]
 [1 0 0 0 1 0 1 1 0 1 0]
 [1 0 0 1 0 0 1 0 0 0 1]
 [1 0 0 1 1 1 1 0 0 1 0]
 [1 0 1 0 0 1 0 0 1 1 0]
 [1 0 1 0 0 1 0 1 0 0 0]
 [1 0 1 0 1 0 0 0 1 0 1]
 [1 0 1 0 1 0 0 1 0 1 1]
 [1 0 1 1 0 0 0 0 0 0 0]
 [1 1 0 0 0 0 0 0 1 0 0]
 [1 1 0 0 0 0 0 1 0 1 0]
 [1 1 0 0 1 1 0 1 0 0 1]
 [1 1 0 1 0 1 0 0 0 1 0]
 [1 1 0 1 1 0 0 0 0 0 1]]
N_w = [[0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 1 1]
 [0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 1 0 1 1 0 0 0 0]
 [0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 1 1 0 1 0 1 0 0]
 [0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 1 0 0 0 0 0 0 1 0 0 0 0 1]
 [0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 1 0 0 0 0 0 0 1 0 0 0 0 0 0]
 [0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 1 0 1 0 1 0 0 0 0 0 0 0]
 [0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 1 0 0 1 1 0 0 0 0 0 1 0]
 [0 0 0 0 0 0 0 0 0 0 0 0 0 1 1 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0]
 [0 0 0 0 0 0 0 0 0 0 0 0 1 1 0 0 0 0 0 1 0 1 0 0 1 0 0 0 0 0]
 [0 0 0 0 0 0 0 0 0 0 0 0 1 1 0 0 0 0 0 1 1 0 0 1 0 0 0 1 0 0]
 [0 0 0 0 0 0 0 0 0 0 0 1 0 1 0 0 0 1 0 1 1 0 0 0 0 0 0 0 0 0]
 [0 0 0 0 0 0 0 0 0 0 0 1 0 1 0 0 1 0 0 1 0 1 0 0 0 0 0 0 1 0]
 [0 0 0 0 0 0 0 0 1 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 1 1 1 0 0 0]
 [0 0 0 0 0 0 0 0 1 1 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 1 1 1 0 0]
 [0 0 0 0 0 0 0 1 1 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0]
 [0 0 0 0 0 0 0 0 1 1 0 0 0 0 0 0 0 1 1 0 0 0 0 0 0 0 1 0 0 0]
 [0 0 0 0 0 0 0 0 1 0 1 0 0 0 0 0 1 0 1 0 0 0 0 0 0 0 1 0 1 0]
 [0 0 0 0 0 0 1 0 0 0 1 0 1 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0]
 [0 0 0 0 0 0 1 0 0 1 0 0 1 0 0 0 0 0 0 0 0 0 0 1 0 0 0 1 0 0]
 [0 0 0 0 0 0 1 1 0 0 0 0 0 0 1 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0]
 [0 0 0 0 0 0 1 0 0 1 0 1 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0]
 [0 0 0 0 0 0 1 0 0 0 1 1 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 1 0]
 [0 0 0 1 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 1 1 0 0 1]
 [0 0 0 1 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 1 1 0 0 0]
 [0 0 0 1 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 1 1 0 0 0 0 0 0 0 0 0]
 [0 0 0 1 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 1 0 0 0 0 0 0 1 0]
 [0 0 1 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 1 0 0 0]
 [0 0 1 1 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 1 0 1 0 0 1 0 0 0 0 0]
 [0 1 0 0 0 1 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 1]
 [0 1 0 0 1 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0]
 [0 1 0 0 0 1 0 0 0 0 0 0 0 0 1 0 0 0 0 0 1 0 1 0 0 0 0 0 0 0]
 [0 1 0 0 1 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 1 1 0 0 0 0 0 1 0]
 [0 1 1 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0]
 [1 0 0 0 0 1 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0]
 [1 0 0 0 1 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0]
 [1 0 0 0 1 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 1 0 1 0 0 0 0]
 [1 0 1 0 0 0 0 0 0 0 1 0 0 0 0 1 0 0 0 0 0 0 0 0 1 0 0 0 0 0]
 [1 0 1 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 1 0 0 0 1 0 0 0 0 0 0 0]]
v_w = [[0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 2 0 0 1 0 1 0 0 0 0 0 0 0 0 0 0
  0 0]]
###
w = w_27
M_w = [[0 0 0 0 0 0 0 1 1 1 1]
 [0 0 0 0 1 0 1 0 1 0 0]
 [0 0 0 0 1 0 1 1 0 1 1]
 [0 0 0 1 0 1 0 0 1 0 1]
 [0 0 0 1 0 1 0 1 0 1 0]
 [0 0 0 1 1 1 1 0 0 0 1]
 [0 0 1 0 0 0 1 0 0 0 1]
 [0 0 1 0 0 0 1 1 1 1 0]
 [0 0 1 0 1 0 0 0 1 0 1]
 [0 0 1 0 1 0 0 1 0 1 0]
 [0 0 1 1 0 1 1 0 1 0 0]
 [0 0 1 1 1 1 0 0 0 0 0]
 [0 1 0 0 0 1 1 0 0 0 1]
 [0 1 0 0 0 1 1 1 1 1 0]
 [0 1 0 0 1 1 0 0 1 0 1]
 [0 1 0 0 1 1 0 1 0 1 0]
 [0 1 0 1 0 0 1 0 1 0 0]
 [0 1 0 1 0 0 1 1 0 1 1]
 [0 1 0 1 1 0 0 0 0 0 0]
 [0 1 1 0 0 1 0 0 0 0 0]
 [0 1 1 1 0 0 0 0 1 0 1]
 [0 1 1 1 0 0 0 1 0 1 0]
 [1 0 0 0 0 1 0 0 1 1 1]
 [1 0 0 0 0 1 0 1 0 0 0]
 [1 0 0 0 1 1 1 0 0 1 1]
 [1 0 0 1 0 0 0 0 0 1 0]
 [1 0 0 1 0 0 0 1 1 0 1]
 [1 0 0 1 1 0 1 1 0 0 1]
 [1 0 1 0 0 1 1 0 1 1 0]
 [1 0 1 0 1 1 0 0 0 1 0]
 [1 0 1 1 0 0 1 1 1 0 0]
 [1 0 1 1 1 0 0 1 0 0 0]
 [1 1 0 0 0 0 1 0 1 1 0]
 [1 1 0 0 0 0 1 1 0 0 1]
 [1 1 0 0 1 0 0 0 0 1 0]
 [1 1 0 0 1 0 0 1 1 0 1]
 [1 1 1 0 0 0 0 0 1 1 1]
 [1 1 1 0 0 0 0 1 0 0 0]]
N_w = [[0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 1 1 1]
 [0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 1 0 0 0 1 0 0 0 0 0]
 [0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 1 0 0 0 1 1 1 0 0]
 [0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 1 0 0 0 0 0 1 0 0 0 0 0 1]
 [0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 1 0 0 0 1 0 0 0 1 0 0 0]
 [0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 1 0 0 1 0 0 0 1 0 1 0 0 0 0]
 [0 0 0 0 0 0 0 0 0 0 0 0 1 0 1 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0]
 [0 0 0 0 0 0 0 0 0 0 0 0 1 1 0 0 0 0 0 0 0 0 0 0 1 0 1 0 1 0]
 [0 0 0 0 0 0 0 0 0 0 1 0 0 0 1 0 0 0 0 0 1 0 0 0 0 0 0 0 0 1]
 [0 0 0 0 0 0 0 0 0 0 1 0 0 1 0 0 0 0 0 0 0 1 0 0 0 0 1 0 0 0]
 [0 0 0 0 0 0 0 0 0 0 0 1 1 0 0 0 1 1 0 0 0 0 0 0 1 0 0 0 0 0]
 [0 0 0 0 0 0 0 0 0 0 1 1 0 0 0 1 1 0 0 0 0 0 0 0 0 0 0 0 0 0]
 [0 0 0 0 0 0 0 0 1 1 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 1 0 0 0 0]
 [0 0 0 0 0 0 0 0 1 1 0 0 0 0 0 0 0 0 0 0 0 0 1 0 1 0 1 0 1 0]
 [0 0 0 0 0 0 0 1 1 0 0 0 0 0 0 0 0 0 0 0 1 0 0 1 0 0 0 0 0 1]
 [0 0 0 0 0 0 0 1 1 0 0 0 0 0 0 0 0 0 0 0 0 1 1 0 0 0 1 0 0 0]
 [0 0 0 0 0 0 1 0 0 1 0 0 0 0 0 0 0 1 0 0 0 0 0 0 1 0 0 0 0 0]
 [0 0 0 0 0 0 1 0 0 1 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 1 1 1 0 0]
 [0 0 0 0 0 0 1 1 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0]
 [0 0 0 0 0 1 0 0 1 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0]
 [0 0 0 0 0 1 1 0 0 0 0 0 0 0 1 0 0 1 0 0 0 0 0 0 0 0 0 0 0 1]
 [0 0 0 0 0 1 1 0 0 0 0 0 0 1 0 0 0 0 1 0 0 0 0 0 0 0 1 0 0 0]
 [0 0 1 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 1 1]
 [0 0 1 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0]
 [0 0 1 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 1 0 1 0 1 0 0 0 0]
 [0 1 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0]
 [0 1 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 1 0 1]
 [0 1 0 1 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 1 0 0 0 0 0 1 0 1 0 0]
 [0 0 1 0 1 0 0 0 0 0 0 1 1 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 1 0]
 [0 0 1 0 1 0 0 0 0 0 1 1 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0]
 [0 1 0 1 0 0 0 0 0 0 0 0 1 1 0 0 0 1 0 0 0 0 0 0 1 0 0 0 0 0]
 [0 1 0 1 0 0 0 0 0 0 1 0 0 1 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0]
 [1 0 0 0 1 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 1 0]
 [1 0 0 1 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 1 0 0]
 [1 0 0 0 1 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0]
 [1 0 0 1 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 1 0 1]
 [1 0 0 0 1 1 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 1 1]
 [1 0 0 1 0 1 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0]]
v_w = [[1 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 1 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0
  0 1]]
###
w = w_28
M_w = [[0 0 0 0 0 1 0 0 1 1 0]
 [0 0 0 0 1 0 1 0 1 1 0]
 [0 0 0 0 1 1 1 0 0 0 0]
 [0 0 0 1 0 0 0 1 1 0 1]
 [0 0 0 1 0 1 0 1 0 1 1]
 [0 0 0 1 1 0 1 1 0 1 1]
 [0 0 1 0 0 0 0 1 0 1 1]
 [0 0 1 0 0 1 0 1 1 0 1]
 [0 0 1 0 1 0 1 1 1 0 1]
 [0 0 1 1 0 0 0 0 1 1 0]
 [0 0 1 1 0 1 0 0 0 0 0]
 [0 0 1 1 1 0 1 0 0 0 0]
 [0 1 0 0 0 0 1 1 1 0 1]
 [0 1 0 0 0 1 1 1 0 1 1]
 [0 1 0 0 1 0 0 1 0 1 1]
 [0 1 0 0 1 1 0 1 1 0 1]
 [0 1 0 1 0 0 1 0 0 0 0]
 [0 1 0 1 1 0 0 0 1 1 0]
 [0 1 0 1 1 1 0 0 0 0 0]
 [0 1 1 0 0 0 1 0 1 1 0]
 [0 1 1 0 0 1 1 0 0 0 0]
 [0 1 1 0 1 0 0 0 0 0 0]
 [1 0 0 0 0 0 1 0 1 0 1]
 [1 0 0 0 0 1 1 0 0 1 1]
 [1 0 0 0 1 0 0 0 0 1 1]
 [1 0 0 0 1 1 0 0 1 0 1]
 [1 0 0 1 0 0 1 1 0 0 0]
 [1 0 0 1 1 0 0 1 1 1 0]
 [1 0 0 1 1 1 0 1 0 0 0]
 [1 0 1 0 0 0 1 1 1 1 0]
 [1 0 1 0 0 1 1 1 0 0 0]
 [1 0 1 0 1 0 0 1 0 0 0]
 [1 0 1 1 0 0 1 0 0 1 1]
 [1 0 1 1 1 0 0 0 1 0 1]
 [1 1 0 0 0 0 0 1 0 0 0]
 [1 1 0 1 0 0 0 0 1 0 1]
 [1 1 0 1 0 1 0 0 0 1 1]
 [1 1 1 0 0 0 0 0 0 1 1]
 [1 1 1 0 0 1 0 0 1 0 1]]
N_w = [[0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 1 0 0 1 0 0]
 [0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 1 0 0 0 1 0 1 0 0]
 [0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 1 0 1 0 0 0 0 0 0 0]
 [0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 1 0 0 0 0 0 0 0 1 0 1 0]
 [0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 1 0 0 0 0 0 0 1 0 1 0 0 1]
 [0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 1 0 0 1 1 0 0 0 0 1 0 0 1]
 [0 0 0 0 0 0 0 0 0 0 0 0 0 1 1 0 0 0 0 0 0 0 0 0 0 0 1 0 0 1]
 [0 0 0 0 0 0 0 0 0 0 0 0 1 1 0 0 0 0 0 0 0 0 0 1 0 0 1 0 1 0]
 [0 0 0 0 0 0 0 0 0 0 0 1 0 1 0 0 0 0 0 0 1 0 0 0 0 1 1 0 1 0]
 [0 0 0 0 0 0 0 0 0 0 1 0 0 0 1 0 0 0 1 0 0 0 0 0 0 0 0 1 0 0]
 [0 0 0 0 0 0 0 0 0 0 1 0 1 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0]
 [0 0 0 0 0 0 0 0 0 0 1 1 0 0 0 0 1 0 0 0 1 0 0 0 0 0 0 0 0 0]
 [0 0 0 0 0 0 0 0 1 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 1 0 1 0]
 [0 0 0 0 0 0 0 0 1 1 0 0 0 0 0 0 0 0 0 0 0 0 1 0 1 0 1 0 0 1]
 [0 0 0 0 0 0 0 1 0 1 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 1 0 0 1]
 [0 0 0 0 0 0 0 1 0 1 0 0 0 0 0 0 0 0 0 1 0 0 0 1 0 0 1 0 1 0]
 [0 0 0 0 0 0 1 0 1 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0]
 [0 0 0 0 0 0 1 1 0 0 0 0 0 0 0 0 0 0 1 0 0 1 0 0 0 0 0 1 0 0]
 [0 0 0 0 0 0 1 1 0 0 0 0 0 0 0 1 0 0 0 1 0 0 0 0 0 0 0 0 0 0]
 [0 0 0 0 0 1 0 0 1 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 1 0 1 0 0]
 [0 0 0 0 0 1 0 0 1 0 0 0 1 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0]
 [0 0 0 0 0 1 0 1 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0]
 [0 0 1 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 1 0]
 [0 0 1 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 1 0 0 0 0 1]
 [0 1 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 1]
 [0 1 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 1 0 0 0 0 1 0]
 [0 0 1 1 0 0 0 0 0 0 0 0 0 0 0 0 1 1 0 0 0 0 0 0 0 0 0 0 0 0]
 [0 1 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 1 1 0 0 1 0 0 0 0 0 1 0 0]
 [0 1 0 1 0 0 0 0 0 0 0 0 0 0 0 1 0 1 0 1 0 0 0 0 0 0 0 0 0 0]
 [0 0 1 1 0 0 0 0 0 0 0 0 0 1 1 0 0 0 0 0 0 0 0 0 0 1 0 1 0 0]
 [0 0 1 1 0 0 0 0 0 0 0 0 1 1 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0]
 [0 1 0 1 0 0 0 0 0 0 0 1 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0]
 [0 0 1 0 1 0 0 0 0 0 1 0 0 0 1 0 1 0 0 0 0 0 0 0 0 0 0 0 0 1]
 [0 1 0 0 1 0 0 0 0 0 1 1 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 1 0]
 [1 0 0 1 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0]
 [1 0 0 0 1 0 1 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 1 0]
 [1 0 0 0 1 0 1 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 1 0 0 0 0 1]
 [1 0 0 0 1 1 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1]
 [1 0 0 0 1 1 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 1 0]]
v_w = [[0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 1 0 0 0 1 0 0
  0 0 0]]
###
w = w_29
M_w = [[0 0 0 0 0 0 0 1 1 0 1]
 [0 0 0 0 1 0 1 0 0 1 0]
 [0 0 0 1 0 1 1 0 0 1 1]
 [0 0 0 1 0 1 1 1 1 1 0]
 [0 0 0 1 1 1 0 0 0 0 1]
 [0 0 0 1 1 1 0 1 1 0 0]
 [0 0 1 0 0 1 0 0 1 0 0]
 [0 0 1 0 0 1 0 1 0 0 1]
 [0 0 1 1 0 0 1 0 1 1 1]
 [0 0 1 1 0 0 1 1 0 1 0]
 [0 0 1 1 1 0 0 0 1 0 1]
 [0 0 1 1 1 0 0 1 0 0 0]
 [0 1 0 0 0 0 0 0 1 1 1]
 [0 1 0 0 0 0 0 1 0 1 0]
 [0 1 0 0 1 0 1 0 1 0 1]
 [0 1 0 0 1 0 1 1 0 0 0]
 [0 1 0 1 0 1 1 0 1 0 0]
 [0 1 0 1 0 1 1 1 0 0 1]
 [0 1 0 1 1 1 0 0 1 1 0]
 [0 1 1 0 0 1 0 0 0 1 1]
 [0 1 1 0 1 1 1 0 0 0 1]
 [0 1 1 1 0 0 1 0 0 0 0]
 [0 1 1 1 1 0 0 0 0 1 0]
 [1 0 0 0 0 0 0 0 0 1 1]
 [1 0 0 0 0 0 0 1 1 1 0]
 [1 0 0 0 1 0 1 0 0 0 1]
 [1 0 0 0 1 0 1 1 1 0 0]
 [1 0 0 1 0 1 1 0 0 0 0]
 [1 0 0 1 1 1 0 0 0 1 0]
 [1 0 1 0 0 1 0 1 0 1 0]
 [1 0 1 0 1 1 1 1 0 0 0]
 [1 0 1 1 0 0 1 0 1 0 0]
 [1 0 1 1 0 0 1 1 0 0 1]
 [1 0 1 1 1 0 0 0 1 1 0]
 [1 1 0 0 0 0 0 0 1 0 0]
 [1 1 0 0 0 0 0 1 0 0 1]
 [1 1 0 1 1 1 0 1 0 0 0]
 [1 1 1 0 0 1 0 0 0 0 0]
 [1 1 1 1 1 0 0 0 0 0 1]]
N_w = [[0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 1 1 0]
 [0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 1 0 0 0 1 0 0 0 0 0]
 [0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 1 0 0 0 0 0 1 1 0 0 0 0 1]
 [0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 1 0 0 0 0 1 0 1 1 1 0 0 0]
 [0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 1 0 0 0 0 1 0 1 0 0 0 0 0 0]
 [0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 1 0 0 1 0 0 1 0 0 1 0 0 0 0]
 [0 0 0 0 0 0 0 0 0 0 0 0 1 0 1 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0]
 [0 0 0 0 0 0 0 0 0 0 0 0 1 1 0 0 0 0 0 0 0 0 0 1 0 0 0 1 0 0]
 [0 0 0 0 0 0 0 0 0 0 0 1 0 0 1 0 0 1 0 0 0 0 0 0 1 0 0 0 1 1]
 [0 0 0 0 0 0 0 0 0 0 0 1 0 1 0 0 0 1 0 0 0 0 0 0 1 0 1 0 0 0]
 [0 0 0 0 0 0 0 0 0 0 0 1 0 0 1 1 0 0 0 0 0 1 0 0 0 0 0 0 1 0]
 [0 0 0 0 0 0 0 0 0 0 0 1 0 1 0 1 0 0 0 1 0 0 0 0 0 0 0 0 0 0]
 [0 0 0 0 0 0 0 0 0 1 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 1]
 [0 0 0 0 0 0 0 0 1 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0]
 [0 0 0 0 0 0 0 1 0 1 0 0 0 0 0 0 0 0 1 0 0 1 0 0 0 0 0 0 1 0]
 [0 0 0 0 0 0 0 1 1 0 0 0 0 0 0 0 0 0 1 1 0 0 0 0 0 0 0 0 0 0]
 [0 0 0 0 0 0 0 1 0 1 0 0 0 0 0 0 1 1 0 0 0 0 1 0 0 0 0 0 0 0]
 [0 0 0 0 0 0 0 1 1 0 0 0 0 0 0 0 1 1 0 0 0 0 0 1 0 0 0 1 0 0]
 [0 0 0 0 0 0 0 0 0 1 1 0 0 0 0 1 1 0 0 0 1 0 1 0 0 0 0 0 0 0]
 [0 0 0 0 0 0 1 0 0 0 1 0 1 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 1]
 [0 0 0 0 0 0 1 1 0 0 0 0 1 0 0 0 0 0 1 0 0 1 0 1 0 0 0 0 0 0]
 [0 0 0 0 0 0 1 1 0 0 0 1 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0]
 [0 0 0 0 0 0 1 0 0 0 1 1 0 0 0 1 0 0 0 0 1 0 0 0 0 0 0 0 0 0]
 [0 0 0 0 1 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1]
 [0 0 0 1 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 1 0 0 0]
 [0 0 1 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 1 0 0 0 0 0 0 0 0]
 [0 0 1 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 1 0 0 0 0 0 1 0 0 0 0]
 [0 1 1 0 0 0 0 0 0 0 0 0 0 0 0 0 1 1 0 0 0 0 0 0 0 0 0 0 0 0]
 [0 1 0 0 1 0 0 0 0 0 0 0 0 0 0 1 1 0 0 0 1 0 0 0 0 0 0 0 0 0]
 [0 1 0 0 1 0 0 0 0 0 0 0 1 1 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0]
 [0 1 1 0 0 0 0 0 0 0 0 0 1 1 0 0 0 0 1 1 0 0 0 0 0 0 0 0 0 0]
 [0 0 1 1 0 0 0 0 0 0 0 1 0 0 1 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0]
 [0 0 1 0 0 1 0 0 0 0 0 1 0 1 0 0 0 1 0 0 0 0 0 0 0 0 0 1 0 0]
 [0 0 0 1 1 0 0 0 0 0 0 1 0 0 1 1 0 0 0 0 1 0 0 0 0 0 0 0 0 0]
 [1 0 0 1 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0]
 [1 0 0 0 0 1 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0]
 [1 1 0 0 0 0 0 0 1 0 0 0 0 0 0 1 1 0 0 1 0 0 0 0 0 0 0 0 0 0]
 [1 1 0 0 0 0 1 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0]
 [1 0 0 0 0 1 1 0 0 0 0 1 0 0 0 1 0 0 0 0 0 1 0 0 0 0 0 0 0 0]]
v_w = [[0 0 1 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 1 0 0 0 0 0 0 0 0 1
  0 0 0]] 


==> anc/final_file.py <==
import itertools
import numpy as np
import networkx
import math
import gurobipy as gp
from gurobipy import GRB
# We work over the free group of rank 3.
generator = ["a", "b", "c", "A", "B", "C"]
gen_dict = {"a": 0, "A": 1, "b": 2, "B": 3, "c": 4, "C": 5}
reversed_gen_dict_aux = {0: 'a', 1: 'b', 2: 'c', 3: 'C', 4: 'B', 5: 'A'}
reversed_gen_dict = {0: 'a', 1: 'A', 2: 'b', 3: 'B', 4: 'c', 5: 'C'}
n = len(generator)
def get_length_two_subwords(list_of_words: list) -> list:
    """
    Returns the list of all length-two subwords of a list of words.
    Example: get_length_two_subwords(['ab', 'bc'] = ['ab', 'ba', 'bc', 'cb']); get_length_two_subwords(['a', 'C'] = ['aa', 'CC']). 
    """
    list_of_length_two_subwords = []
    for i in list_of_words:
        for j in range(-1, len(i)-1):
            list_of_length_two_subwords.append(i[j] + i[j+1])
    return list_of_length_two_subwords

def is_cyclically_reduced(word: str) -> bool:
    """
    Checks whether a word is cyclically reduced.
    """
    return all(i not in get_length_two_subwords([word,]) for i in ["aA", "Aa", "bB", "Bb", "cC", "Cc"])

def is_connected_and_pairwise_well_connected(whitehead_graph: np.ndarray) -> bool:
    """
    Input: whitehead_graph: the incidence matrix corresponding to a Whitehead graph G.
    Output: True if G is connected and pairwise well-connected, False otherwise.
    """
    n_row, n_col = whitehead_graph.shape
    adj_matrix = np.zeros((n_row, n_row))
    for k in range(n_col):
        endpoints = [i for i in range(n_row) if whitehead_graph[i, k] == 1]
        adj_matrix[endpoints[0], endpoints[1]] += 1
        adj_matrix[endpoints[0], endpoints[1]] += 1
    G = networkx.from_numpy_array(adj_matrix)
    w = networkx.get_edge_attributes(G, "weight")
    networkx.set_edge_attributes(G, w, "capacity")
    degs = G.degree(weight = "weight")
    if networkx.is_connected(G):
        for i in range(int(n/2)):
            flow_value = networkx.maximum_flow_value(G, 2 * i, 2 * i + 1)
            if flow_value != degs[2 * i]:    
                return False
        return True
    else:
        return False
def is_minimal_and_diskbusting(list_of_words: list) -> bool:
    """
    Checks if a list of words is minimal and diskbusting.
    """
    A_G = get_whitehead_graph_with_edge_pairing(list_of_words)[0]
    return is_connected_and_pairwise_well_connected(A_G)
def get_edge_pairing_of_single_word(word: str, w_index: int) -> dict:
    """
    An auxiliary function. Input: a single word. Output: a dictionary of the corresponding edge pairings.
    """
    dict_of_edge_pairing = {"a": [], "b": [], "c": []}
    l = get_length_two_subwords([word])
    for i in range(len(l) - 1):
        if l[i][1].islower():
            dict_of_edge_pairing[l[i][1]].append((i+1 + w_index, i + w_index))
        else:
            m = l[i][1].lower()
            dict_of_edge_pairing[m].append((i + w_index, i+1 + w_index))
    if l[-1][1].islower():
        dict_of_edge_pairing[l[-1][1]].append((w_index, len(l) - 1 + w_index))
    else:
        m = l[-1][1].lower()
        dict_of_edge_pairing[m].append((len(l) - 1 + w_index, w_index))
    return dict_of_edge_pairing

def get_whitehead_graph_with_edge_pairing(list_of_words: list):
    """
    Returns the incidence matrix and edge-pairings of the corresponding Whitehead graph. 
    """
    # Rows: a, A, b, B, c, C
    dict_of_edge_pairing = {"a": [], "b": [], "c": []}
    for i in range(len(list_of_words)):
        d = get_edge_pairing_of_single_word(list_of_words[i], sum([len(list_of_words[j]) for j in range(i)], 0))
        dict_of_edge_pairing["a"].extend(d["a"])
        dict_of_edge_pairing["b"].extend(d["b"])
        dict_of_edge_pairing["c"].extend(d["c"])
    l = get_length_two_subwords(list_of_words)
    res = np.zeros((n, len(l)))
    for i in range(len(l)):
        w = list(l[i])
        res[gen_dict[w[0]], i] = 1
        if w[1].islower():
            w[1] = w[1].upper()
            res[gen_dict[w[1]], i] = 1
        else:
            w[1] = w[1].lower()
            res[gen_dict[w[1]], i] = 1
    return (res, dict_of_edge_pairing)

def get_inverse(word: str) -> str:
    """
    An auxiliary function. Input: a word. Output: its inverse.
    """
    inversed_word = list(word[len(word) - 1 - i] for i in range(len(word)))
    for i in range(len(inversed_word)):
        if inversed_word[i].islower():
            inversed_word[i] = inversed_word[i].upper()
        else:
            inversed_word[i] = inversed_word[i].lower()
    return "".join(inversed_word)

def get_redundant_words(word: str) -> set:
    """
    According to known cases, we are able to omit some redundant cases. This function gives a set of words that have the same Whitehead graphs as the given word.
    """
    l = len(word)
    A = set("".join([word[i - j] for i in range(l)]) for j in range(l))
    B = set(get_inverse(w) for w in A)
    res = set()
    C = A.union(B)
    for w in C:
        S = get_all_renamed_words(w)
        res = res.union(S)
    return res.union(C)
possible_permutation = [j for j in itertools.permutations(range(6), 3) if all(j[i] + j[i+1] != 5 for i in range(-1, 2))]
possible_permutation.remove((0, 1, 2))
def is_word_regular(word: str) -> bool:
    """
    Returns True if the corresponding Whitehead graph is either regular or has minimum degree 2.
    """
    n1 = word.count('a') + word.count('A')
    n2 = word.count('b') + word.count('B')
    n3 = word.count('c') + word.count('C')
    return any([n1 <= 2, n2 <= 2, n3 <= 2]) or all([n1 == n2, n1 == n3])  
def get_all_renamed_words(word: str) -> set:
    """
    Returns all words that are renamings of the original word.
    Example: get_renaming_of_a_word('abc') = {'bac', ...} (replace b by a, a by b)
    """
    res = {word,}
    for perm in possible_permutation:
        nlw = list(word)
        for i in range(len(word)):
            if word[i] == 'a':
                nlw[i] = reversed_gen_dict_aux[perm[0]]
            if word[i] == 'A':
                nlw[i] = reversed_gen_dict_aux[5 - perm[0]]
            if word[i] == 'b':
                nlw[i] = reversed_gen_dict_aux[perm[1]]
            if word[i] == 'B':
                nlw[i] = reversed_gen_dict_aux[5 - perm[1]]
            if word[i] == 'c':
                nlw[i] = reversed_gen_dict_aux[perm[2]]
            if word[i] == 'C':
                nlw[i] = reversed_gen_dict_aux[5 - perm[2]]
        res.add(''.join(nlw))    
    return res

def get_reduced_set_of_good_word(length: int) -> set:
    """
    Returns a non-redundant ("small") set of words of the given length, such that the Whitehead graphs of the words in this set are all possible Whitehead graphs of words of the given length.
    """
    res = set()
    for i in range(2, length - 1):
        for j in range(1, i):
            # The first j words are all 'a', the next i-j words are all 'b'.
            init_word = 'a' * j + 'b' * (i - j)
            possible_next_letter = {'a', 'A', 'c', 'C'}
            possible_last_letter = {'b', 'B', 'c', 'C'}
            for nl, ll in itertools.product(possible_next_letter, possible_last_letter):
                for middle_letters in itertools.product(reversed_gen_dict_aux.values(), repeat = length - i - 2):
                    # repeat = 0 in itertools.product is OK.
                    forming_word = init_word + nl + "".join(middle_letters) + ll
                    if not is_word_regular(forming_word):
                        if is_cyclically_reduced(forming_word):
                            if is_minimal_and_diskbusting([forming_word,]):
                                if res.isdisjoint(get_redundant_words(forming_word)):
                                    res.add(forming_word)            
                        # All conditions added
    return res

def is_subset(cyc1: tuple, cyc2: tuple) -> bool:
    """
    An auxiliary function. Given two incidence vectors cyc1, cyc2 corresponding to two sets S1, S2 of edges in a graph. is_subset(cyc1, cyc2) returns True iff S1 is a subset of S2. 
    """
    return all(cyc1[i] <= cyc2[i] for i in range(len(cyc1)))
def get_all_cycles(incidence_matrix: np.ndarray) -> dict:
    """
    Input: the incidence matrix of a graph. Output: a dictionary containing all simple cycles of that graph.
    """
    all_c = dict()
    for v in itertools.product({0, 1}, repeat=len(incidence_matrix[0])):
        resulting_check = np.matmul(incidence_matrix, v)
        if all([i in {0, 2} for i in resulting_check]) and any(i > 0 for i in resulting_check):
            if any(is_subset(cyc1, v) for cyc1 in all_c):
                pass
            else:
                word_adder = []
                for j in range(len(v)):
                    if v[j] == 1:
                        vertices_of_j = "".join(reversed_gen_dict[i] for i in range(6) if incidence_matrix[i, j] == 1)
                        if vertices_of_j in ['aA', 'bB', 'cC']:
                            vertices_of_j = vertices_of_j + f'({j})'
                        word_adder.append(vertices_of_j) 
                all_c[v] = word_adder
    return all_c

# Now comes the computation for length 11 words.
data = get_reduced_set_of_good_word(11)
with open("list_of_words_of_length_11.txt", 'w') as f:
    for w in data:
        f.write(f'{w}\n')
    f.close()

# We find uniform balanced lists of cycles for the words of length 11.
death = []
def get_gcd_of_list(l: list) -> int:
    res = l[0]
    for i in l:
        res = math.gcd(res, i)
    return res
 
with open("list_of_words_of_length_11.txt", 'r') as f:
    checklist3 = f.read().splitlines()
    f.close()
with open("uniform_balanced_lists_for_length_11_words.txt", 'w') as g:
    sol_dict = dict()
    for w in checklist3:
        l = [w,]
        A_G, edge_pairing = get_whitehead_graph_with_edge_pairing(l)
        cycles_dict = get_all_cycles(A_G)
        cycles = list(cycles_dict.keys())
        cycle_mat = np.array(cycles)
        l = len(cycles)
        # gurobi model
        with gp.Env(empty = True) as env:
            env.setParam('LogToConsole', 0)
            # not printing logs to console.
            env.start()
            with gp.Model(env = env) as model:
                vars = model.addMVar(shape = (1, l+1), vtype = GRB.INTEGER, lb = 0)
                model.addConstr(gp.quicksum(vars[0, j] for j in range(l) if sum(cycles[j]) >= 3) >= 1)
                # condition for uniform lists.
                for index in range(len(w)):
                    model.addConstr(gp.quicksum(vars[0, j_index] for j_index in range(l) if cycles[j_index][index] == 1) == vars[0, l])                    
                # conditions for balance
                for gen in ["a", "b", "c"]:
                    for (i, j) in itertools.combinations(edge_pairing[gen], 2):
                        model.addConstr(gp.quicksum(vars[0, k] for k in range(l) if cycles[k][i[0]] == 1 and cycles[k][j[0]] == 1) == gp.quicksum(vars[0, k] for k in range(len(cycles)) if cycles[k][i[1]] == 1 and cycles[k][j[1]] == 1))
                # calculations
                model.setObjective(gp.quicksum(vars[0, 0:l]), sense = GRB.MINIMIZE)
                model.Params.MIPFocus = 1
                # focus on finding feasible solutions
                model.optimize()
                try:
                    sol = [int(i) for i in model.X[0:l]]
                except:
                    death.append(w)
                else:
                    dict_of_cycles_used = dict()
                    for k in range(len(sol)):
                        if sol[k] > 0:
                            dict_of_cycles_used[tuple(cycles_dict[cycles[k]])] = sol[k]
                    sol_dict[w] = dict_of_cycles_used
    for i in sol_dict.keys():
        g.write(f'{i}, {sol_dict[i]}\n')
    g.close()   

==> anc/list_of_words_of_length_11.txt <==
abcaaaaCbbC
abacbAAbccB
abbaaaBBCCC
abAccAbacBC
ababbCAABCC
ababbAcaCCB
abacbCCCCaB
abAABCCAAbC
abaacBcaBaC
abaccbabAcB
abaacbccacB
abaacBCbcAC
abacbccbAcB
abccbbCAACC
abaaBCAAbCC
abacbACBaCC
abacaCaBBcB
abacAAcbbcB
abacbbACCBB
abaacccACBB
abcaaBccBCC
abAcbacAbCC
abaacBBBACC
abaacbbbccB
abaacbAcACB
abacAACbCCB
abacccbcaBB
abACaaCCbbC
abaaBACbbCC
abaacbCCbAB
abacACBCAcB
abaabbccBaC
abAAbccBCCC
abbcAAAbCCC
abaCbCaaBCC
abACbbccABC
abacaaBBCCB
abAcaCbaccB
abaacBCCbAC
abAcccAACBB
abAAAbCCBCC
abaccaCBaBC
abaccaBcbAB
abaaaccbcBB
abaccbCaCCB
abaaBcbbCCC
abaaBcccbCB
abaacccBBaB
abacBccAcBB
abaaCABcbbC
abACbacccBC
abaccAACbCB
abbAAAABCCC
abaccbCabAB
abaacbccBBC
abcaaBcAAbC
abacbaBccaB
abbaacbbCCC
ababacbACCB
abacbcaaccB
abaaCBCCbAC
abaaCBCCbCC
abaCAbcBBAC
abacbcAccaB
abacBCaBcAC
abaBcaaccBB
abaccbbAACB
abacaBBcccB
abACbaCCAbC
abaacACBaBC
abaaCCAcBBC
abacbbaaCCB
abAABBcACCC
abaBBccaCAB
abACCAbbaCC
ababaacBCCB
abaBccACBBB
abaacbACCBB
abaaBBccAAC
abaaBccAAcB
abacBaCBBAC
abaccbAACCB
abacaCbbccB
abacbaCaBcB
abaacBCCBaB
abaaacACbbC
ababccbCAAB
abacbAccBcB
abcaacBBBBC
abaccACaBBC
abAAccccABB
abbAbbbaCCC
abcaBcAbbCC
abacbbAccaB
abAcbAACCBB
abacaBBBCCB
abaaccBCBaB
abaaCCCCBBC
abaabABCCbC
abAcbbccABB
abacBcbCaCB
abacaBCBcAB
abaccBaCbAC
abacaaCCCBB
abaaBcAcBCB
abaacBaCBCC
abcabCAABBC
abAcbbbCCAB
abAcbaabccB
abaccaaCBcB
abACCABBBBC
abaaBccbCCB
abacBcACBBB
abaccaCBccB
abaacbCCbcB
ababcccABaB
abacccaBBCB
abaccaBCaBB
abacbCBabAC
abacbcACbCB
abaccBCaCCB
abacbbABaCC
abacccaCbCB
abaacAcBCCB
abacccBBcAC
abaccccbbAC
abAccBCCAAB
abaabbcaBCC
abacABcaBCB
abACbaCCBCC
abacAbACCBB
abacACCBBcB
abAccbccABB
abaccAcccBB
abbcbbAACCC
abacaBCbAcB
ababAcaBccB
abaaccAcBBC
abaaCBcabbC
abAccbCABBB
ababacbCCaB
abaCBBCCAAC
abaacBaCCBB
abacAABCCBB
abccaBBaaCC
abacBaaaCBC
abAcBCAACBB
abaaacBCCaB
abAcaBCbcAB
abacaBCbbCB
abaaccbCCaB
ababbACCABC
abacBcaCBBC
abaaccBBcAB
abaacacbCCB
abaaaaccBCB
abacAcaaBCB
abAABCCAbCC
abacbaCbCaB
abaaacACBBC
abaaBAbccbC
abaaccaaBBC
abacaBcbcAB
abacACAccBB
abAcbbCCCAB
abAACbacBBC
abaacaBCCBB
abaccaBCaCB
abaBccaCBBB
ababaCbbACC
ababbcBCAAC
aabbaabbCCC
abaccAABBCB
abacbbcBcaB
abAcBCCbAAB
ababcacBBaC
ababcBaccAB
abaaBccccBB
abAAcccAbbC
abAAcbCCCBB
abbaaaaBCCC
abAACbacbbC
abacabbaBCC
abacaBaCCBB
abAACBacBCC
abaaCBaccBC
abacAbABccB
abAAACCABBC
abaacAcbCCB
abaccaBCbAB
ababaccBaCB
abacbAbcAcB
abacbbcACbC
abACbaCBBCC
abaaccBcBCB
abaccAbCBBC
abAAbCCBCCC
abacbbCBcaB
abaaBCCbCbC
abacccbAACB
ababAbacccB
abacaacBCCB
abcaaccbbCC
abaaaBcaccB
ababAcbaccB
abaabbccaBC
ababcBaCCAB
abaaBBcbCCB
abaaBccACBC
abccBBcAABC
abaaccbAbCB
abaaccbAccB
abaCbbccbAC
abaaaCbCCBC
abaaBcccBBC
abAAACbbbCC
ababaccaBCB
abaCbbCBaBC
abccaaBBaCC
abccaaBBCCC
ababbacbACC
abacBCCaBBB
abAAbCBBBCC
abacaCbbbCB
abcaaBcAABC
abAAbbcBaCC
abacbCCbbAC
abacbACCBAB
abaBcaCCBBB
abaccbaBBAC
abbcaaBBCCC
abacbABBACC
abaaCbcacBC
abacBCCAbAC
abacaCbaBCB
abaaccBBBAC
abacbbccAcB
abACbacBBBC
abaccbbbbAC
abaacbbAbCC
abAcaBccABB
abaaCaCCbbC
abbccaaBBCC
abaCBaacbAC
ababccAbbAC
abAAcaCCABB
abAAccABBCC
abaacbcabbC
abaccBBCbAC
abacbbcAcaB
abacbCBBaCC
abaCbcBacBC
abaaBcaaCCB
abAccabbCAB
abaaBcbAccB
abaCCAbccBC
abaccAcbABB
abacbCabACB
abaaCBccbbC
ababaaccBBC
abaacaaCBcB
abAcaCBBCCB
abacBCCAACB
abaaBBccACB
abaaCCBcbCC
abacaBCCbaB
abacbbcAACC
abaaccbAAbC
abcaacccBBC
abaaccAbbCC
abaCBBCAbAC
abacBCCBcAC
abaaacBCCCB
abaaCCbbCbC
abAcbaccaCB
abacBcaBBCB
abbaaBBCCCC
abAABBCCAbC
abaccaBBaCC
abaaCBcbbCC
abaaBcaacBC
abacBaCbAAC
abaCCBAbbAC
abaaBCCbAbC
abaBcacbccB
abaacBCCBaC
ababcBcACaB
abaccbcaBAB
abacACBcbaB
abAAbbcabCC
abacBccAACB
abAAABccBCC
abaccAAbcBC
abaabbCBcAC
abaCCbaBBAC
abAAbbccBBC
abacbAAbcAC
abacBcaaBCB
abACbcAABCC
abacBCCCaBB
ababbcaBaCC
ababbaBccAC
abaacAbbACC
abaaccbAbcB
abAccBCAAAB
abacBBcaBCB
abaaCbbCCCC
abAcbCCCAAB
abacBaCCbAC
ababbcACacB
abacBCCaaCB
abacAcaBBCB
abaccbCCbAC
abaaaCAbcBC
abacbbAAbCC
abaacbcBCCB
abaacaBCCCB
abacaabccBB
abaCCbcaBCC
abACbaaccbC
ababcaccABB
abcccbaaBcc
ababcACCbAB
abaaccbaCBB
abAABcbbbCC
abaaCBBBACC
abaaBBccBCC
abaacAbccbC
abAACBcccbC
abcccbbAAcc
abccbaaBccc
abacAcaBBcB
abacbaaCBcB
abccaaaBBcc
abcaaaBBCCC
abaaBccacBB
abAAcbbcACC
abaCbccaBCC
abaccaBCAcB
abacaaCCBcB
abAccaaCABB
abacaBBCCaB
abaaBaBccbC
abaaCBBcbbC
abAAACBBaCC
abacAACBccB
abAccbacABB
abacBccAbaB
abacbACbAcB
abacBaBcABC
abaaccbbCaC
abAABBccbbC
abaccabaCBB
abacbbCaCCB
abAAACCAbbC
abaccbcaacB
abACCCABBBC
abcaaCBBBCC
abbaaBccACC
abaCCbAAbCC
abacaCbbcBB
abaaaCBCCbC
abacbAccccB
abaaBBcccBB
abaabcBccAB
abaaBBCCACC
abaCbcBabAC
abACbaCBBBC
abAccaacBBB
abaacbbCCBB
ababbcaCAcB
abAccABacBB
abacacBCCaB
abacbCBcACB
abaacaBCbCB
abaBcccaBAB
abACBaCCBBC
ababaccaCBB
abaCCbbcaBC
abcccbAABcc
abacBBcAABC
abacaaCCbcB
abaacBccbaB
abaacAAcbcB
abaBabcaccB
abaabbcBaCC
abaCbaaBBCC
abAcaBcbCAB
abacACCbbAB
abacAbAccBB
abaBcaCAAcB
abaacBBBCCB
abAAcccABBC
abacAbABCCB
abaccbAcABB
abaaCABBBCC
abacbCCaBAB
abaaBCACbbC
abAcaacbbcB
abaabacbbCC
abaacbbcaaC
abacbCaCBBB
abbaaCCbCCC
abaacabcBBC
abacbACaaCB
abAACbaCBBC
ababccaCbaB
abAccaCAcBB
abcaaBcAbbC
abacBBcccAC
abAAbaCCBCC
abacAcaCbCB
abaCBcaacBC
abaCBcccbAC
abaccBCbACB
abaccbbcaCB
abaccAABcBB
abacaBAccBB
abacaBcccBC
abacBAACCBB
abaaccbbbCB
abACbaCBabC
abaacacccBB
ababaccbcaB
abaCbcacbCC
abcaaCbbACC
abcaaCAABBC
abAcccaaCBB
abaaBcaCAcB
abacaabCCBB
abacaBcBaCC
abaabcaBcbC
abAAbcAbbCC
abaaBcbCACB
ababbABcaCC
abacbCbAcaB
abaccabAcBB
abacbbccaBC
abaaCCBAbbC
abacBCBcACB
abAcbbcaaCC
ababbCCAABC
abaacbbCCCB
abAcaBcbaCB
abaBcAccbAB
abaaccBCCCB
abaccabbaBC
abbaaCCBBCC
abaabbcaccB
abAAABCAbCC
abaaCbbaBCC
abAccccbCAB
abaBcaaCCCB
abaaBcbCACC
ababccBcAAB
abaaCBccAbC
abaaaBcBaCC
abaaBcacbCB
abaBcccAACB
abAAbcccABB
abaaBBcccaB
abaaCCCBBaC
abccaaBBBBC
abaCbbccAAC
ababbacaCCB
abccaaaBBCC
abacBCCCbAC
abAAbccBBBC
abACbacbCCC
abaccBABaCB
abacAABCbCB
abaacBCCCaB
abaBcaCCCCB
abcaaBcABBC
abaaCbbACBC
ababcccAbAB
abaBcccAcBB
abaabacccBB
abacAbaBCCB
abacAACCaBB
abaaBBCbbCC
ababCAbcaBC
abaBcAcBACB
abaabbCbaCC
abaacBCbbaC
abacbcaCbAB
abacabccbaB
abaccBBaCBC
abAcccABBBB
abccaBBBaCC
abaaccAbCBB
abacbaCCaBB
abAABBBCCCC
abaacabbccB
abaabAccBCB
abcaaBBcAbC
abacBBaaCCB
abaacAcaBCB
abaccBabcaB
abcaaCbbaCC
abaaCBcbAAC
abAACBBCbbC
abacAcbCBBB
abAcbAAbCCB
abaccccbCaB
abaaCAbbcBC
abaacABcbCB
abaaCCAbcBC
abAABBCCbCC
abAAcBBaCCC
abaccACaaBB
abaaccBCbcB
abaaacAbbCC
abaccaCBaBB
abaaCBBCbAC
abAcaBAbccB
abbAAcccBBB
abacccBAbaB
abAccaCABBB
abaaCCBaBCC
abaccAbaBBC
abaabACCbbC
abacBCCbcaB
abaaccbbcaB
abAABccBaCC
abacbaBAbCC
abAABBccabC
abacBcaCCCB
ababbCCABaC
abaccaCaBcB
abacACaaBcB
abaaBCCBAbC
abacBcccaCB
abaccbcabAB
abaBccAABCB
abAccBccAAB
abcaaCbAAbC
abacbCBcaBB
abAAbbcAbCC
abACCCBcABC
abaaBcAbbCC
abaacccaBcB
abaBccAAAcB
abacBCCaCBB
abAccbbacBB
abaaBcccBCB
ababbcAACbC
abccaaaaBBC
abaBcacbAcB
abaaBacccbC
abAAACCBBCC
abaaCCbcaBC
abccbAABccc
abacccbACBB
ababbaccBaC
abcaaBBaCCC
abaccbbbAAC
abacaBCCbCC
abaacBcbACB
abacBCaCBcB
abaaCCbbACC
abACCABccBC
abaacccBBBC
abaccACbCBB
abaBcaabccB
ababAAcccBB
abAABBCCACC
abacbAcAbCB
abacbAccaCB
abaccacbAcB
abacbAcAbcB
abccBaaBBCC
ababAccbCAB
abaaccbAAcB
abaacbACBcB
abaaBcbbccB
abacbABACCB
abaaBBccacB
abaacbcAccB
ababCCbAbAC
abAAbbcABCC
abaBcacbCCB
abaCbcBBAAC
abaaBCBACbC
abAcbABaCCB
abbaaCCBCCC
abacAbCCaBB
abacaBccBCB
abAccACbbAB
abAAAccBBCC
abacbAACbcB
abacACBcccB
abaBcabcAcB
abAccBccABB
abaccbAACBB
abAAbcccbbC
abaaacAbcBC
abaCCAACBBC
abaaaCBBBCC
abaccabbAcB
abaccAcbccB
abaacBBCCCB
abbaaacBBCC
abacBCCaBCB
abaccaBBcAB
abacccaBBcB
abaccAAbcBB
abbaaccBBCC
abaacaccbCB
abacccacaBB
abacaccACBB
abbAcccABBB
abacbCAACCB
abacbabAccB
abacccBaCBC
abaBcbAAccB
abaaCAbbCCC
abaaBccBCAB
abaccBccaBC
abaacACbbbC
abaaccaCaBB
abaaaaccbcB
abaccaCBBcB
abaBcBacACB
abaccAbCbAB
abacBBAccAB
abaaccbcbCB
abaaaCCBcbC
abaaaBBcaCC
abAcBBccABB
ababbccAAbC
abaCbAACBBC
abaabbCCABC
abacbabCCaB
abaccaCbbaB
abacBcaaBBC
abaccBAcaBB
abaaBcaCCCB
abacaCbACCB
abaacbbbCCC
abaaaBcACCB
abAACCCbbCC
abaaBACCBBC
abaccbCAcaB
ababAccbACB
abaBcAcccBB
abaCCBBaBBC
abaccABBAcB
abacBcbbcaB
abaabcACCbb
abcabbCAABC
abbcaaaccBB
abaBabccAcB
ababbACAbCC
abcaaccaBBC
abacbcAAcaB
abaBcbAACCB
abacAbbcBAC
abaacabcbbC
abaCCCbcaBC
abAAbbbccbC
ababccACbaB
abACBBacBBC
abaaBcBccBC
abbaccaBBCC
abbccaaBCCC
abaaCBaaBCC
abacAABcbCB
abaacACbcBB
abACbbCaaCC
abaaCbAAbCC
abaaBBaccbC
abAAbcBBaCC
abacbCbAccB
abacBCaBaCB
abaccBCbACC
abacaCCaaBB
abaaCCbbcBC
ababbbaccAC
abAAbcaBBCC
abaaCCbAbCC
abacbACaccB
abAABcAbbCC
abacbbAAccB
abaacaBBccB
abAccBaCABC
abacbCaBcAB
ababccAbCaB
abaaCBCAbbC
abAccbbccAB
abAAccbbaCC
abAcbaCCCCB
abaccbbcACC
ababCCbbAAC
abaaCBBcabC
abaBcaCABCB
abAACCBBaCC
abAAbCCABCC
abcaaaccbbC
ababcccAbaB
abaaacbbCCC
abaaBBCbACC
abacbaBcaCB
abaCbbCAABC
abaacaaCbbC
abaccbAcBcB
abccbAABBCC
abcaacccbbC
abacbaaCCBB
abaaBAcBCCB
abaBccAACBB
abAcccbaaBB
abbccAAAcBB
abaaCCbbCCC
abaaBCCbbAC
abaacccBBBB
abaacbcAAcB
abaaBBCBCCC
abacbbCBcAC
abaaCAbACbC
abaacaBcccB
ababbccaBaC
abaaaCbbCCC
abAcccbCAAB
abaccBccACB
abacaBCCaCB
abAACBBcBBC
abaaCbccBBC
abacaCbcAcB
abAAccBCABB
abaaccBaaBC
ababaacccBB
abacbAcAACB
abAABBCCBCC
abaacbccaaB
abaccAbCaBC
ababAcccABB
ababbccACAB
abaccACBBBC
abbccAACCbb
abaccaCCCBB
abacaBccbAB
abaccbCBaBC
abaccBCabaB
abaabccaBBC
ababcaacbbC
abaccbbACaB
abcaaBccABC
abAccbaaCCB
abaacBCbbAC
abaacbCBcaB
abaccBAbaBC
abacBaBccAC
abaCCCbbAAC
abacACCBaBB
abaBcaccBBB
abaCBBcbbAC
abaBAcbCCAB
abaaCbCABBC
abaacaCbAcB
abaaBCCAbCC
abaacbAbbCC
abbccAAccbb
abaCCbCbbAC
abAAbbccACC
abacBBcaaCB
abaccaCacBB
abAACbbcBBC
abacabAccBB
abAcBaCCABB
abAAbbccbbC
abaacccacBB
abacabcBBaC
abAACCCCbbC
abaaCBBBBCC
abaCbaBCAbC
abacbaaCbbC
abacbAbcAbC
abAABCCCbbC
abaaCbCAbAC
abaaaBBcccB
abAccaaCBBB
abaccbbACBC
abaaCbbCBBC
abaacbcaCbC
ababbCCAbAC
abACBaaCABC
abacaaCBccB
abaacbCCBaB
abacBCBcAAB
abacccbAccB
abaaBCCBcAC
abACaacBBCC
abaaBccBBAC
abACBabCABC
abaaCbbccBC
abAAABBCCCC
abACbaaCAbC
abacbbcACCC
abacbccaCBB
abaccAAACBB
abaaCBBccBC
abaacBCCCBB
abaaaBccbbC
abaCbACbcBC
abacAABcbcB
abacBCabACB
abaacBBccaB
abacbAAbCCC
abaacbCCaaB
abaaBBcccAC
abacACCaCBB
abcccBaaBCC
abacaBAbCCB
abAAbccbCCC
abAAABcAbCC
abacbbCCbAC
abaaCCBaaBC
abAABcccbbC
abaccaBaBcB
abaccAccbCB
ababAcaCBcB
abAAcccABBB
abaaccBBaaC
abacbAbcAAC
abaacBBcccB
abaacBcaCaB
abaccbACBcB
abaacBABCCB
abAAbcABBCC
abacBCbAcAB
ababCAbACBC
abacbcaCbAC
abaaBCBAbCC
abaaCBBccbC
abAcbCCABBB
abaacaBcBBC
abaacbabccB
abccbbbAAcc
abcaaaacbbC
ababcACbAcB
abacccabbAB
abaaCAbCbAC
ababccbACAB
abacabcAbbC
abaaccbCBBC
abaccAAcBBC
abaaaBccAcB
abaaBCCbbbC
abacbACbcAC
abAcbaBccAB
abaaaaCbbCC
abaBcbAccAB
abacbccAAcB
abACBacBBBC
abacbaBcAcB
abacccACBBB
abAACbaccbC
abacbaaCbcB
abACbccAABC
abaabbcacBC
abaaCBBcBBC
abaaccBCBAB
abccaBccABC
abacACBCacB
abaaBcacBBC
abAcaaBCbcB
abAACCbbaBC
abacACbABCB
abAcbCABcAB
abbccAAbbcc
abacBCbcaBB
abAccbbbCAB
abacAcBCbCB
abaacBcaaCB
abbbaaaBCCC
abacACCbCCB
abAccabcABB
abAACCCBBCC
abaaaaccbCB
abAABccAbbC
abAAbbcaBCC
abaaacBCaCB
abacAbbACCB
abAccbaaCBB
abaaCCAAbbC
abaBcaccbCB
abaccAccaBB
abacBcaaCCB
abaacbaCBcB
abcaBCCbaCC
abaccBacbAC
abaaCCCCbbC
abaacAbCbAC
abacbcaCAcB
abaCCAbbaBC
abACbABBaCC
abaaccacbcB
ababAcbcacB
abaaBBabCCC
abaCAbCCbAC
abaaBaacbCC
abAcccbbcAB
abaBcAcbCAB
abaaBccAACB
abaccaCbCCB
abaaaacbbCC
abaBccbAACB
abAccbaCCCB
abAAcBCCBBB
abaaBcaBCCB
abaccBabABC
abacaaccbCB
abAACbbaBCC
abaaaBccacB
abacbCCaBBB
abACCAABBBC
abaaCbbABCC
abbaccACCBB
ababbACBaCC
abaccabbaCB
ababbaccAcB
abAccBccACB
abacbACCaCB
abaaacbACCB
abccbbCaacc
abaaBBcaCCC
abAABBabCCC
ababAbcccaB
abaaccbcccB
abaaBcBaCBC
abAcbbccAAB
abacbAccAbC
abaCBBCAAAC
abaaaBcccBC
abaacACBBcB
abAACCbcABC
abACbbcAbCC
abacaBcbAbC
abaacaBBCCB
abACbbbaaCC
abbaaCBBBCC
ababAccacBB
abaccBCaBBB
abACCbbaaCC
abacBBCacAC
abaccAAbCBB
abaCbcBCAbC
abaabccBCAB
abAACCBBBBC
abAAccaCCBB
abaaacACBcB
abaaaccbbbC
abAcbbaCCBB
abaaaacccBB
abaccaaCbcB
abacACBcbAB
abaccACbABB
abbAABBCCCC
abaccBCaBCB
abaaabccbbC
abaCCAbbACC
abaaaBccACB
abaaCBBCAAC
abaaBCACBaC
abaCbcacbAC
abaccaBccBB
abaaBccBaCC
abacBccaaCB
abaaBcbCAAC
abacaBCCaBB
abacccAACBB
abcccAABBcc
abaaccBBccB
abaBcBaccAB
abaacccccBB
abacbaCbbAC
abaaCbccBaC
abacaBCCBBB
abaaCbbACCC
abaCbACCBCC
abAccAAACBB
abaccbaabCB
ababbbCCAAC
abacbAcBACB
abaacBcABCB
abacbAcBaCC
abaccACbbAB
abacccBCaBB
abaaBCBaCCC
abAcabbCCAB
abaaaBcbCCC
abaaccACbcB
abaaccaCBcB
ababcaCaBcB
abACbbcaaCC
abaCbbbCAAC
abaBcaCBCCB
abaacAcbccB
abbaacBBCCC
abaacAbACbC
abaaCAACbbC
abccBBcAAcc
abacbAAcccB
abaaBccabCB
abacACabbcB
abcaaCAAbbC
abacbcaaBcB
ababcacbAcB
abAcBCCCABB
ababacccaBB
abcabbAAbCC
abaaBBCCbAC
abACbaccbbC
abacbCCBAAB
abAccaabcBB
abbaabbaCCC
abaCCBBCbAC
abAccBCAABB
abaaCbAccBC
abaaaBccBCB
abaccbbcaBC
abaaCBacBBC
abacAbCbAAC
abacbAcaaCB
abacAbbAccB
abaccbbCaCB
abacbAbccAB
abaccAcbACB
abAAABccAbC
abacBcAcbaB
abACCCAABBC
abaBBcaccBB
abacBBCbcAC
abacBBabcAC
abacACCacBB
abAcbbacccB
abacBCbbACB
abACbaacbCC
abacAcbCCCB
abaacbACbbC
abaccaBcaCB
abACbbCAACC
abaacBBACBC
abacaBBCCCB
abaabCBcbAC
abaCBBaccAC
abaacBBcABC
abaccbCCaCB
abacBAccbAB
abaaBccbbbC
abAAAbccBCC
abaccAbaBcB
ababcbCACaB
abaccACaBcB
abaabacbCCB
abaCbACacBC
abaaCBccaBC
abAcBaaCCBB
abaaccaBccB
abacBBccAcB
abaacbcAbAC
abccBaaBBcc
abaaCbcBCCC
abaccACCaBB
abaacBCCbaB
abAcbbaaCCC
abbAAAccbCC
abaaaccBBCC
abaaccBCaBB
abaaccbCBaB
abaccaCbaBB
abacACbcAcB
abaccBcACBB
abaaBCbcBaC
abacBcAACBB
abaacBcaBCC
abaaaBcccBB
abaaCBccbCC
abaaCBBCCbC
abaaBcacbcB
abaacBcABBC
abacbCBACaB
abaacacBBCC
abAcbCAccAB
abAABcbbCCC
abaaCCBcbbC
abaacbCCCCB
abacaaCbbcB
abacaBCCCBB
abaaCCCbbbC
abaBcaabCCB
abACCaacBBC
abacaCCbABB
abaCCbABBAC
abAAccBACBB
abAAbccAbbC
abacAAACbcB
abAAccaccBB
abaaccaBcbC
abacBCCbACB
abaacABBcbC
abaaBccBBCB
abacAbcbAcB
abaabbbccAC
abaacbCBcAC
abacbccaBcB
abacBBCCaBB
abaaBccccBC
abAAAcccBBC
abaccBcaaCB
abAccAAbcBB
abaaCbAbbCC
abaacbAAbCC
abaacaBcbCB
abaaccaCBBB
abaaBccaCCB
ababcaCCABB
abaccbACBBC
abaCCCbbbAC
abacaaCCaBB
abacbccACaB
abaCCAbbcBC
abbaccAAcBB
abacAbbCBAC
abacaCbbAcB
abAABcaBBCC
abcaBBCABCC
abaabbaccbC
abAcBBcaCBB
abAcaBBaCCB
abaBcaCBAcB
abAABBccaBC
abaaCBBCAbC
abAAACCCBBC
abacaBBaaCC
abAcbCAACCB
abAcaCCCCBB
abAcaCBBCAB
abaaCAbccbC
abAAbbCCbCC
abaccACBCBB
abccbbaaaCC
abACbccAbCC
abacbaCbAbC
abACbaacBBC
abacbbCBaCC
abAcaCCbaCB
ababcaCbCaB
abbAAAbCCCC
abaaccbcABB
abaacccbCBB
abaccAcbCaB
abaaabcbbCC
abaaBcccAbb
abaaBcbaccB
abcaBCCABBC
abacbACaCBB
abaaacccBBB
abaaaccBCbb
abAccBaCABB
abAACBBccbC
abaaCCbcBCC
abaccAbACBB
ababaccaBBC
abaBcACCABB
ababCAACBBC
ababbccaCaB
abacaBBccAB
abacccbcAcB
abacAcaCBcB
abaaBCCCbCC
abaaaaCBcbC
abAcaaCbcBB
abACaaccBBC
abaCCACCBBC
abAcaacBBCC
ababAcACCBB
abaccbAbCCC
abAccbaCbAB
abacbbAccBB
abAAccaCBBC
abaCbbbcaBC
abacbcAcBcB
abAAbbbcACC
abacbABabCC
abacbAcBCCB
abaacbcABcB
abacbbbbcAC
abacccabABB
abacbCBBcAC
abaaacaCbCB
abacbACbbCB
abaccAbccBC
abacaaBCbcB
abACbbCCABC
abaaBBBBCCC
abaccabAbcB
abaaCCbAcbC
abAccbAACBB
abAACCbcAbC
abaccacbCaB
abaacBCbCCB
abaccaCBABB
abaccbCaCBB
abaaabbCCBC
abaacbAccBB
abaaacBBCCB
abacaBccaCB
abaacBCbAAC
abacaaCbCCB
abaacbbCACC
abaCCAbbcAC
abAAAAbbCCC
abaaBcAcbCC
abAABccbCCC
abAcbaaCCCB
abaacAcaBcB
abacbAbccAC
abcabbaaBCC
abaccaCbbCC
abaccbcbbAC
abacBaCbcaB
abaaCCBBAbC
abacccACbcB
abacbACBAcB
abaabcbaccB
abaaBBccbaC
abACbaCCBBC
ababaaccBCB
abaccaBabCB
abAACBccbCC
abaaCCCbAbC
abaaBBCAbCC
abACbaaBBCC
abaaaaBCCbC
abacaBBccAC
abacbAcbCCB
abAcbaCAACB
abaccBBCaBB
abaCBBCbAAC
abAAbcccBBC
abaccbAcBBB
abACbaCBaCC
abaccAbbACB
abaacACbCaB
abacACCCbcB
abaaCCaBBCC
abaccAAAcBB
abacccbAbaB
abaBBccAcBB
abaaaccBBCB
abAAAbCABCC
abaacbbcBAC
abacBBCbbAC
abACbaBBaCC
abaaaBccbCB
abaaBBBccAC
abacBCCaBAB
abaccABACBB
abAAccccBBB
abaBccaCAcB
abacbbcACCB
abAcbAAbccB
abaccACbaBB
abaaccAbbbC
abaccbCbAAB
abaccAAcBBB
abacBcccACB
abcaaCCBBBC
abACCbbaaBC
abaaCABCbbC
abaacAbCCBB
abacBABaCCB
abaccAbbAcB
abaBcbCaCBB
abaaCCbbAbC
ababccbAcaB
abAcabABCCB
abaaBBBccbC
ababAccaBcB
abAAbbABCCC
abccBBaaBCC
abAcbbACCAB
abaccaCbcBC
abaccbAcAcB
abaacBcaCBB
abacbAcBcAB
abaaBcbCCBC
abAcaaaCCBB
abacccbbcaB
abacAAbbCCB
abaacBBcACC
abaabcBBcAC
abacBCaBCCB
ababaccbAcB
abAAbcccBCC
abaabbCCBaC
abACbbacbCC
abaccbbbcaB
ababaccbCaB
abaccabcbaB
abAACBBaCCC
abaccaaBBBC
abacbCBcACC
ababacaBBCC
abaacccBABB
abacaBccbaB
abacBBBCbAC
abaCCbcaBBC
abaaCAAbbCC
abaacACbCBB
abaaacaCCBB
abaccaBAbcB
abaaCCbbbAC
abacbbACCaB
abaccaBBBCC
abaccAbabCB
ababAccABcB
abaaBcAbCCC
abAccACCABB
abacbACbcBB
abacAbAcBCB
abaacACbAcB
abaaBcacbCC
abacaCCCBBB
abaCCBBcAAC
abaccBAcbAB
abaBccbAcAB
abacaCabbCB
abaacbcACbC
abacAbCaBCB
abacccaCbcB
abacbCCCaCB
abaacBBccbC
abaccBAABCB
abacaBcAbcB
abacbaaCbCB
abaaCbcccBC
abaCCBBabAC
abacBBAcaCB
abaaCbacbbC
abacccBAbAB
abacbCAcACB
abaaaBCACbC
abaaBCbAbCC
abACCBBaaCC
abaaccacBCB
abaaacACCBB
abacbaCbcaB
abacbACBcAB
abAccbccAAB
abaccaabbcB
abaccbbACCB
abaBcbaaCCB
abaabaccbCB
abACbbCBaCC
abACCAbccBC
abaacccbCaB
abaacbABccB
abaccBaaBBC
abacbbAcaCC
abacbbACbcB
abaaaacBBCC
abaaBcacbbC
abacBBAbcAC
abaccBCCbAC
abaccaBcAcB
abacBBCCbAC
abaaBcacBaC
abaCbbcaBCC
abacbCBaBCC
abaaCbbcabC
abacaCaBCCB
ababcaBacBC
abAcbaacACB
abaaccBBaCB
abaabABccBC
abaaBccaaCB
abaaccbcbcB
abaCCaacBBC
abaaBcaCCBB
abAccBAbcAB
abAABccBCCC
ababcaBCAcB
abaccbCaBcB
abACbbaCCCC
abACbbAABCC
abacBaccbAC
abcaaBBCCCC
abaaaccaBBC
abaaccbcacB
abaccaacBBC
ababccaBCAB
abaaccaBBCB
abaacBBCbAC
abaCCBacBBC
abaBAbcccAB
abACCBaCBBC
abacbCaBaCB
abaacbCbaCB
abbaaBCCCCC
ababcBaCCaB
abacBaBcACB
abaaBccbCBB
abaacBcbccB
abbaCCbbACC
abaaCCBabbC
abbbaaaCCCC
abaaBBaCCCC
abacbabACCB
abaaccAcBBB
abAcbacBCCB
abaaccBBCBB
abAcccbbCAB
abaaccbAbbC
abaccBacaBC
abaccaBcbCB
ababbACABCC
abaCCbAABBC
abacaCCaCBB
abAccbbcABB
abACCaaCBBC
abacaCbbbcB
ababcccAABB
abaaCCAcbbC
abaacbbbaCC
abbaaCCCbCC
abaaccBCCaB
abacACBBccB
abaBccACaBB
abaCCCAbcBC
abaacbCaCCB
abaccBccbAC
abaaCbccbAC
abaaBaccbCC
abacaBBaCCC
ababcACCaBB
abaccaCCBBC
abAcaaacbCB
abaacBcaBBC
abacACBBcAC
abaaaccbbcB
abaaBcBBCCB
abAcaaccbbC
abaaBBcccBC
abacbCaCCCB
abAccAbCABB
abaaacbCaCB
abaccACaBCB
abAcbbbaCCB
abbbAAABCCC
abACCbbaCCC
abaccaBCBcB
abaabACbbCC
abaaBCbcAbC
abaccBCaaCB
abaCBcaaBBC
abaaBcacccB
abaacabbcBC
abAcccBBAAB
abacBcaBCCB
abAACbbbaCC
abAcbbcaCCB
abacaBCbcAC
abaabccBaBC
abacbCCaCCB
abaCBacbbAC
abaaCbCCBCC
abaacBaBCCC
abaCbcBacAC
abaacBaCCBC
abacaBCCbAB
abaaBaBCCbC
ababcaCbAcB
abcaaCbAABC
abaaBcAAccB
abaaccaCbCB
abaBAccBcAB
abacbccabaB
abaacAbcbbC
abaaCBcaBBC
abacBCaCCBB
abacbbAcACB
abacaaCbCaB
abaccAABCBB
abaaBcccBaB
abaaBBBcaCC
abAcaCbcBBB
abaBccccAcB
abAAbbCAACC
abaaaCCAbbC
abaccbCaBBB
abacACbbCBB
abaaaBcaCBC
abacaBCabCB
abaacccBBcB
abacbbbCaCB
abaCCAAbcBC
abAccBBAACB
abaccaBBAcB
abaBccaBAcB
ababAcaCCBB
abAcccABccB
abaaaaCbcBC
abaccBcAbAB
abacABcbACB
abAAAbcccbC
abccaaacBBC
abaCbbCacAC
abacccBCaCB
abaccAbbcAC
abaacBccaBC
abaaCbbcbbC
abacBcACCCB
abaaCbcaaBC
ababbAccACB
abaccaCBBCB
abACaacbbCC
abacAbACbcB
abacBBcACBB
abaacbCCaCB
abacaBCBccB
abaaCCACbbC
abaBcaCCBCB
ababbaccACB
abAcaaccBBC
abacabCaCBB
abaacccaBBB
abAACbbcABC
abAccaaccBB
abaaccccbbC
abcaaaCbbCC
abcccAbbACC
abaCbbCCACC
abaccaBcABB
abaCbccbAAC
abAAABCCbCC
abaBcAcBCAB
abacbbcAcBB
abacACbbCCB
abaccbAAccB
abACbaCAbbC
abaBcaBaccB
ababbaacbCC
abaaBcccaCB
abaccAcbbAB
abacACCbbcB
abAcBBcACBB
abaacBBBaCC
abacBcbcACB
abaaccaBCBB
abaacbbbACC
abaaCBBAbCC
abaBccBCAAB
abAAcbACCBB
abaaccBCBCB
abacBAbcbAC
abACbacccbC
abcaacbbacc
abaacccaaBB
abaccbAbCaB
abaabACBcbC
abaaCCbbABC
abaCCBBCAAC
abaccbabACB
abaaccaaBcB
abacaccBCaB
abaaccbcAcB
abacaaccBCB
abaccaBAcBB
abacaBaCbCB
abaaabccBBC
abaaBcbbcAC
abaaCBBCbbC
abacaaCaBCB
abaacccbbbC
abccbbaaBCC
ababbcBacAC
abacACCACBB
abAACBBcABC
abAcbCCAACB
abaacBaaBCC
abAcbaaCCBB
abaBcacbcAB
ababcACbCaB
abbaacccbCC
abaaCbACBBC
abaacBBcaCB
abacbbcAbAC
abaacbACbCB
abaaccBABBC
abacBCbcAcB
abacaBCaCBB
abaccbaaCBB
ababaaccbbC
abaaaccBBBC
abaacaBcbcB
abaaacccBBC
abacaCaBcBB
abacbACbcBC
abACbacbbbC
abaaccbCbcB
abaacBCBcaB
abaBccACBCB
abAcccaacBB
abcaaaBBBCC
abaBBcaCCBB
abccaBBaCCC
abaacbccBaC
abacBBaCBAC
abaaacccBCB
abaaBcAACBC
abAACBaccbC
abaaBCCBaCC
abaaaBCAbCC
abcaBBCAACC
abacaBCaccB
abaaaBccccB
abacAbccbAC
abacbbbCCaB
abacBCaCCCB
abaabccbbAC
abacBBcAAAC
abaaBBccaaC
abAccbaCABB
abaacbCCBAB
abaaaBBccbC
abaacBcACaB
abaacBccABB
abaacaBccBB
abACbccABCC
abaCbaBAbCC
abaaaBccBaC
abacaBcBCCB
abaacAbcbAC
abaaCBacBCC
abaccbaaBcB
abAcbaccccB
abaCCBBBAAC
abaaccbbccB
abacAAccbCB
abAACbABBCC
abaabcacBBC
abacBCCbAAC
abaccAbACBC
abaaBBcaBCC
abaaaccAbbC
abacbbCbACB
abaacaccbcB
abacccAAcBB
abaaacbbCCB
abacbbCCAAC
abaacAcbcaB
abacaBcbAcB
abaaBCCbbCC
abaBBccACBB
abAccABBCBB
ababbACCAbC
ababbaCbACC
abaccACbcaB
abacbaBBaCC
abAABaccbCC
abcaBcAAbCC
abaaccaBBBC
abaCCAbbAAC
ababAcbCACB
abaccccAcBB
ababcAbCCaB
abaaCCBBcbC
abaaccaaCBB
abacBCCaaBB
abaacBBCbaC
abacaCbcBBB
abacABBAccB
abacbaBcACB
abaBcccaaBB
abaaCbAbCCC
abbAbbaCCCC
abaaBCCCbbC
abacBaaCBBC
abaccAbbbAC
abacaBCCBcB
abACbacBCCC
abaacAbccBC
abccaaccBBC
abaccAcbbCB
abcaaBBcABC
abaccbACbaB
abaacaBBCCC
abaaCbbCCBC
abaccbACaBB
abacBCbccAC
abacBcaBaCB
abaCBaccBBC
ababcAAccBB
abAACBBabCC
abaaccbCaCB
abacaCaBCBB
abaccBaCBAB
abaaBccaCBC
abACCAbcBBC
abaccaacBCB
abaccabcABB
abccbbAACCC
abaaCBBaCCC
abaaBBcbbCC
abacbCBAcaB
abacaBCaaCB
abaaCCbCaBC
ababaccBCaB
abacACbAbCB
abacAcaBCCB
abaccBccaCB
abaCBBBCbAC
abaccaBCbaB
abAACbbcbbC
abaacAbbCCB
ababAccACBB
abaaaCCbbCC
abacBCCabAB
abAcbaccaBB
abacbbACBcB
abacbAbcACC
abacABCbAcB
abaaBccBaCB
abaaccBBcaB
abaaBcBCCCB
abAccaccBBB
abaccACbCaB
abacbbccaCB
abaccBaCbaB
abaccbACCBB
abaccabcbAB
abacccBabaB
abaaccbAACB
abacBAcaBCB
abaaaacBCCB
abacbCCbcAC
abaabAcccbb
abacbabccaB
abACCbcAABC
abaaaCBCAbC
abAABBaaCCC
abacACCBCBB
abaccbcAABB
ababcaacBBC
ababAcbCCAB
ababAcBcACB
abaccaabcBB
abaaBBCACbC
abaccBBcACB
abAcbAABccB
abaaCCACBBC
abaCbAAcBCC
abcccaacBBC
abaaBccBCaC
abacACBCbaB
abAAbbccBCC
abAABBccBCC
abACbbaccBC
abaaCCBBaCC
abaacBCCbcB
abacabbCBaC
abaaccAcaBB
abacbAcbccB
abAcaCCCABB
abAccbbcAAB
abacaBCBAcB
abaccABabCB
abacbbccAAB
abaccbCbcaB
abaacaCCaBB
abaacABcbbC
abACbcccABC
abacaBcaCBC
abAABCCCAbC
abAAbbCCBBC
abaacABBCCB
abAABaCCbCC
abaaaCbACBC
abaacACBBCC
abaccaaBccB
abAccAACBBB
abaacbCCbbC
abAACCacbbC
abaacBaCbAC
abAcccAbaBB
abAcbbacACB
abacBCacaCB
abaBcccACCB
abaabABccbC
abaacbcbccB
abacACCbABB
abacBccbAcB
abaccbAbcBC
abacbcACbaB
abacBCbbcaB
ababbcBaaCC
abACbaccBBC
abAACCCAbbC
abaacaccBCB
abAcaaaccBB
abaacbccBaB
abaaaCBcaBC
abAAbccBBCC
abACCBcAABC
abaccaaBCBB
abaBBcACCAB
abaccaBcbcB
abaaccbbaCB
abAccacccBB
abacaBCaBcB
abAAccbACBB
abaCCAAbbAC
abacccbbAcB
abcccbAABBC
abcaaBcABCC
abaacbcaBcB
abACaaCCBBC
abacbAccaBB
abacAbCCbAB
abaCbcaBCCC
abccbAACBBC
abAAbbbCCCC
abaaBcaacbC
ababaccAbCB
abaaCBCCbbC
abAABBccAbC
abaccAABBcB
abacACacbcB
abAccaCbcAB
abbAbbCCACC
abaaBccbaCB
abccbbAAACC
abaacACbbCC
abacaccAcBB
abacBACaBCB
abACbccBaCC
abaCBBacBBC
abacbCBcAAC
abccaccABBC
abAcaabccBB
abaacbcBcAB
abaacBCCbbC
abAAcccBBBB
abaccbbCCaB
ababacaCCBB
abaccAbCBAB
abaccBccaBB
abAABcABBCC
aaabbbbcccc
abacaaCCBBB
abbaaacccbb
abaaaccaCBB
abacbAAbbCC
abaCAbbccAC
abAcabABccB
abacbcaBccB
abACCBBCABC
abacabbcAbC
abaaCCbcBaC
abACbcABBCC
abacbcAccBB
abaaBccbCaC
abaBcaCAcBB
abaacbccAcB
abaacbbcBCC
abacBacACBC
abacACaaBCB
abacaBCaCCB
abaccabaBCB
abbccAABBCC
abacccaBBCC
abaBccaaCBB
abaaBCCBBaC
abaaCCCBcbC
abaaCCbbabC
abaccAbCaBB
abaaBBAbCCC
abaaccbcbbC
abacBcbbACB
ababcACCbaB
abacbACCBBB
ababbCCAbaC
abaaCBcccbC
abAccACBBBB
ababacccBaB
abAAcaaCCBB
abaacbAACCB
abaacbCCBBC
abaaBacbccB
abAccBBaaCC
abcaaCCbbCC
abacccaaBBB
abacabCBaBC
abaaBcbCCBB
abacACCaBCB
abacbbccbAC
abaacbCCACB
abAccAccABB
abaacbCBcbC
abaaBCbcBAC
abAABBcccBC
abaaBBccBCB
abcaBBaaaCC
abAAccbCABB
abaaBCBacAC
abAcbbaCCAB
abacAcabCBB
abAABBcAbCC
abaaaccccBB
abaacaaBcbC
abAcbCCAABB
abaaBccbcBB
abacBBCaaCB
abacbaabCCB
abbAACAABCC
abaccAbCbAC
abAACbbaCCC
abaaBacbCCB
ababCbABaCC
abAcccAABBB
abacbACBcAC
abaaCCBccbC
abAcaaCbccB
abaaBacbbCC
abaaBCbcaCC
abAcBCCbcAB
abaCbbACBBC
abaaCbbccAC
abACbbbCABC
abAAbccabbC
abaaaBCbcAC
abaaCbbbcBC
abacbCCBaBC
abacaBCCacB
abACCbbacBC
ababacBaCCB
abacABAccBB
abAACCABBCC
ababccbAAcB
abccbaaBBcc
abaccaCbccB
abacbAbCBAC
abaacaBcAbC
abACCbccABC
abacbAcBcAC
abcaaacBBBC
abaaccbbAcB
abaCbbCAbCC
abAAABBaCCC
abacccAcBBB
abacBBcACCB
abaBcccabAB
abACCAAABBC
abAABccccBC
abACCbacBCC
abaaBccaacB
abbAAACCBCC
ababaacbbCC
abacBccAABB
abaaacaBccB
abAcbaCbACB
abaccBaCBBC
abaacBcccBB
abbcaaaBBCC
abbaacccBBB
abaCCBcbbAC
abaaCCbcBBC
abAcbaCbacB
abaBcaacbCB
abacAAcbccB
abaaBaaccbC
abaCbbCCbAC
abbbbaaCCCC
abbccAAccBB
abAAcccccBB
abAAbbcccbC
abacbbbcaCC
abACaaCbbCC
abAAbbcBBCC
abAAbbcAACC
abaaBAcbccB
abacACCaaBB
abaacbbCCaB
abaBccaaccB
abACbbacBBC
abaabCBBaCC
abacbAbcBCC
abACCbaccBC
abccbbaaccc
abaaBccAbCC
ababbaccAbC
abAcaacbbCB
abaaCbccAbC
abbAACCbbCC
abAAcbaCCBB
abAAccBBCBB
ababCBBCAAC
abacaBccBCC
abaacbCBBaC
abaaacbcccB
abaccbAAbcB
abacbcAbACC
abacbcaBaCC
ababcBCacaB
abaaacbACbC
abaaacBcaCB
abacbCCAcaB
abaCCbACBBC
abacbcaBAcB
abAACbccBCC
abaccaCbbcB
abacbccbCaB
abaacAbcBBC
abbaaabbCCC
abaacBBaCCC
abAccbcccAB
abaabbAbCCC
abAAACbbaCC
abAcccaccBB
abaccBAbbAC
abAcccbAABB
abaaBcACCBB
abACCBacABC
abAAcaaccBB
abcaBCAbbCC
abAccAbbaCC
abaaccabCBB
ababcaCCaBB
abaaBccbCCC
abAAbaaccBC
abbbAABBCCC
abaCbbccaBC
abaCbACBAbC
abcccbbAACC
abacaCbcbAB
abacbcACCBB
abACbbcBaCC
abbccAAbbCC
abbaacaaBCC
abaacAcbCBB
abaaaacbccB
ababcaBcBaC
abaaccbbACC
abccaaBBBCC
abAAbccaBBC
abaBcaCCCBB
abaaBccBCCB
abaccBCbAAC
abcaaBBBCCC
abacBAbccAB
abacBCCBAAB
abaacbbCbCC
abacBAbaCCB
abAcaCCbbAB
abacbAcaBcB
abaaccbbCCC
abaabcBCCaB
abaccAbcBBC
abACbbaccbC
abacbbAccAC
abacAAcBBCB
abaBcAcbCBB
abAcbABaccB
abacabbccAB
abaBccabAcB
abaaaccaBCB
abaBccbCAcB
ababccbAbAC
abaccaBBBCB
ababcACCABB
abaacAAcBCB
abaabaBcccB
abAcBACCABB
abaccaBcBBB
abbaacAAbCC
abaaaaBBCCC
abaacBcACBC
abaaaCCbbAC
abacbcAbCCC
abaacbbcAAC
abaaaBCCAbC
abaaacbcAcB
abaCCbAAcBC
abacbCACCaB
abaCCBaccBC
abaccBaCaBC
abacBBaCbAC
abaccbCaBCB
abAcabbccAB
abAccccACBB
abaabccAbbC
abAACCCABBC
ababccACbAB
abaCCAbCBBC
aabbbaaCCCC
abacbAcaCCB
abacBcAcbAB
abaBBcaccAB
abAABccAAbC
abaacBCCBBC
abaabcACbbC
abbaaBCCaCC
abACbbacbbC
abaabccBBaC
abaaBcBACCB
abAAbcAABCC
abaaBaccbCB
abacbCCaBCB
abACCbbAABC
abacaBABCCB
abaacAACCBB
abaaaccBCCB
abaaccabbcB
abaacacBCCB
abAcaBBccAB
abcabbbaaCC
abaaccABBBC
abAABcabbCC
abaccaCCBcB
abacaaaCBcB
abAcbaCCBBB
abaaccbbbCC
abACBaCCABC
abacACBcbcB
abacaBBCCBB
abaCCCBcbAC
abaaaCbcaBC
abaaCbABBCC
abaCBccaBBC
abAAbaacBCC
abAABCAbbCC
abaccaaBcBB
abaCCBaaaBC
abAccbCCCAB
abaaCaCbbCC
abaccaacbcB
abaacAAbbCC
abAccbbbcAB
abAcbaCbccB
abAACAABBCC
abaaCbabbCC
abaacABBBCC
abaabAcBCCB
abacaCCbbCB
abaaccbCaBB
abacACabbCB
ababccABcaB
abaccAcbAcB
abbcaaabbCC
abaaCbCCBaC
abaabCCBBaC
abaacbcccBB
ababccACaBB
ababbCBaaCC
abaccACBaBC
abacbCAbACC
abacbbCaaCB
abaCCBacBCC
abAcaaBCCBB
abaaBccbAbC
abaccbbAAcB
abacaaCbccB
abaBcaCaccB
abaccACbCCB
ababcaccBaB
abAcaaCbacB
abaaccbbCCB
abaaCBcbACC
ababCCbaaBC
abaabccACbb
ababccbbAAC
abaccbAbcAB
abAcccbacBB
abAcBBCCAAB
abAACCBcAbC
abaccBCAcaB
abacccBabAB
abaaaCbccBC
abccBaccABC
abaccccACBB
abaacBcaCBC
ababbCABaCC
abaccaBcbaB
abacBaCbACB
abaaaBaccbC
abaCCbcaaBC
abacBCaBACB
abbccaaccbb
abaccACbbaB
ababbAccaCB
abaaBBCCAAC
abacacBCaCB
abaCBcbAAAC
abaccaBccBC
abaccaCbbCB
ababbCAbACC
abaCbbcaBBC
abaaccACBBB
abaCBBacbAC
abccaBBaacc
abaabACBBCC
abaBccacBBB
ababcBaBcAC
abaBcaacccB
abaccAABBBC
abacBCCbAcB
abaaaCBBcbC
abaaBCCCBaC
abaBcaCbccB
abacAbACBcB
abaCbABBACC
abacBCbAACB
abacccbccaB
abaacbcAcaB
abaacbAcaCB
abaCbAAbcBC
abAAACCBBBC
abaaBBABCCC
abaBcaCCbcB
abaacBCbbCC
abaaccACaBB
abaaccAcbcB
abaCbABacBC
abaccabAbCB
abacbAbCCaB
abacBaaBCCB
abaCbAbCABC
abAccaacABB
abaacbbcAbC
abbAAABCCCC
abaaccbbCbC
abacbCBcAbC
abacACbaBCB
abaaccACCBB
abaaCbcaBBC
abaccbABBAC
abacbcAAccB
abacacbcAcB
abaacBBccBC
abAcaaCCABB
abAAAbcABCC
ababcaBBaCC
abAAABccbbC
abaacBCbACC
abAccaabCBB
abaccAACCBB
abaccBBCAAC
abaCCAcaBBC
abacbAbccBC
abACCCbcABC
abaaBccbCAB
abacAcacBCB
abaabbCCbAC
abaccBCACaB
abaaBBcccbC
abaaaccBaBC
abacaBCCCCB
abaabCBcaBC
abacbAAAccB
abaaBacBcAC
abaaCCaBcbC
abaaCBccBaC
abACbbbaCCC
abaacbCCCaB
abaaBcACAcB
abaccAcbCBB
abacbbbAccB
ababcAcBcaB
abacbCBacAC
abacbbAbbCC
abacaBCbcAB
abacbAccBCB
abacAcabcBB
abaacbbACCC
abaaBcbabCC
abaabccABcB
abaccccaBcB
abaccBAbcAB
abacbccBAAB
abaaBBCCCCC
abAABCAbCCC
abaCbcBCAAC
abaccBaaBCB
abaacbaCCBB
abaaacbccaB
abaccAcAcBB
abaccACBBCB
abaaccbbbbC
abaccbbcaBB
ababCBaCbAC
abacbACCBBC
abaccBCaBAB
abacaCacbCB
abaaBCCCBBC
abacaBBcACC
abaaccabbbC
abABBcaCCBB
abAAbcABCCC
abAABBCCbbC
abaacccbccB
abaCAbccbAC
abacbACAbCC
abAAcbCCBBB
abaCbcBaaBC
abacaBaCBcB
abacbcaCbcB
abaacAcbcBB
abaaBBcBBCC
abAcbaaaCCB
abAAbCABBCC
abacBCbcaCB
abAABBccBBC
abaacACaBcB
abacbCCAACB
abaacbccaBB
abaacBcbCCB
abacACaBCBB
abAcaCbaCCB
abaaaCCbcBC
abcaaBCCAbC
abaBccaccBB
abAcbCaccAB
abaabbbCACC
abaaCAbCCBC
abAcbABccAB
abACbbbbaCC
abacbcaCBcB
abAccAbbACB
abaabaccbcB
abacbbcaBcB
abAABcccbCC
abAccBBCAAB
abacbCCbCaB
abAAAACCBBC
abAcBCCAABB
abaaccbCBaC
abacbCaBcAC
abaacBCbaCB
abAcaCCbcAB
abacaaaBccB
abaaccaCbbC
abAcbCAbaCC
abacbAccABB
abaacbCACCB
abaabaccBCB
abAACbbCCCC
abacbACAccB
abaBcccAAcB
abaCbcaBBBC
abacAAcbbCB
abAAAcBBCCC
abaCCbbAABC
abaaCBaBCCC
abaccccaaBB
abcccbbAABC
abacAcbCCBB
abccccAABBC
abaBcACCCBB
abaccabbCaB
abACCbcABCC
abAcaabCCBB
ababcACaBcB
ababaccAcBB
abaaacbbccB
abacaCCacBB
abaaBcaCacB
abaaccBCaCB
abacACCBccB
ababaacbCCB
abacbAbCaCB
abaaccbccaB
abaacccbbCC
abaaacBaBCC
abAAcaBCCBB
abacabAcbcB
abacbcaCbaB
abaacAcBcaB
abaacACCBBB
abAACCbbbCC
abAAbCBBaCC
abaaaccAcBB
abaaBBccccB
abacbABBaCC
abAABccBBBC
abaacabccBB
abacaaBCCCB
abcaaaCCbbC
abaaaBCbbCC
abaacccbABB
abaaCbcBaCC
abAcccBaaBB
abaaaBccAbC
abbaaccBCCC
abacccACaBB
abaaCCbbAAC
abacbCbACBB
abAACCBBBCC
abaccaBaCBB
abbbaaabCCC
abAcbbaccAB
abacAbCbACB
ababcbCAcaB
abacaaBCbCB
abaccBcAcBB
abacbcaBcBB
abAcccACCBB
abaaccbACBB
abacccaCBBC
abaaBcBcccB
abAAbbCCACC
abbaccbAACC
abaabbacBCC
abacBabccAB
abacBabACBC
abAccABcACB
abaBBAcccAB
abacbACCacB
ababbcacAcB
abaccabABCB
abacccBCbAC
abacACaCbcB
abAAcbbaCCC
abaaccAbbcB
abaacabbbCC
abAABCCBaCC
abaacccBBCC
abAccBacbAB
abaacbbCbaC
abaaBBCbaCC
abaccaabbCB
abaccACbcBB
abAccACbcAB
abaacAcbACB
ababaaccbCB
abacaCaBBCB
abAcccccABB
abacBBcbACB
abacbCCbcaB
abaaCAccBBC
abaBcbACCAB
abacccAcbCB
ababCCBaaBC
ababcAbaccB
abaaacbccBB
abAcbbcACCB
abacACCCaBB
abacbbcAAbC
ababcBCbAAC
abAcaCbbCBB
abaccAACBBB
ababbcaCAbC
abacBBccAAC
abAcbaacccB
abaaccBACBB
abaccBCbcaB
abaCbccaaBC
abacbbcaBCC
abaCbbaBACC
abAAccBccBB
abaaabcBBCC
abacaaBCBcB
abaBcaccABB
abacbCbAACB
abaccaacbCB
abaacBCACCB
abacaBccAbC
abaabbacccB
abacBcaaaCB
abaaCCacBBC
abacbCbcAcB
abaacBcaaBC
abacaCbCaBB
abaaCbcBaBC
abacccbACCB
abAccbaCBBB
abaaccBBACB
abABBccaCBB
ababaccACBB
abaccaaCBBC
abacaBAbccB
abaaBcAcccB
abaaBaBcbCC
abaaCBaacbC
abaaaBcBCCB
abaCBaccaBC
abaccaBcACB
abaaBCAACbC
abaaccbbbAC
abaacbbCCCC
abAcbCCbcAB
abacbaBACCB
abaaCBacbAC
abaBcaCAbCB
abaccaBCbCB
abAcaaCCCBB
abccaCCABBC
abaacBBcaCC
ababccAABcB
abacABACCBB
abaaCbbcbAC
abaccBBAABC
abacbccAbaB
abaaBBBcACC
abaacccBBaC
abAAbccccBC
abaaBBCCbbC
abbaaCCbbCC
abacBCacACB
abaBcaBCCAB
abacACCbaBB
abaacaCbbCB
abccbbAABCC
abaacbCCBaC
abaaBccbbCB
abaacbabCCB
abaaCBcaaBC
abaaccACBBC
abaaccBBCCC
abcaaacBBCC
abAAABccbCC
abaccaBCCBB
abaCBacccBC
abaaCCbAbbC
abaaBccBBCC
abacbCCBcaB
abaaCAbcbAC
abaaccbbACB
abaccBBcaBB
abaccbbbAcB
abaacaBcbCC
abaaCbbbbCC
abaaaCBBCCC
abAAACCCbbC
abaabccbCaB
abaabABcbCC
abaccbbAcAB
abaaCBBccAC
abACbbcAABC
abcaBBaabCC
abaaCbbAACC
ababbcAAccB
ababacbAbCC
abaBccbcAAB
abaacccBaBC
abacBCbAAAC
abaacbACBaC
abAccBacABC
abcaabCABBC
abaccaaBCCB
abAAbccbbbC
abacbbcBaCC
abaacAbCCBC
abAACCCbbbC
abbAACCCbCC
abAccabCABB
abaCCbbACCC
abACCAACBBC
abaacAcbbcB
abacbbCaCBB
abaaBCbbaCC
abbAbbaaCCC
abacBBccACB
abAccbbAACB
abaacccBAbb
ababAcaBCCB
ababbCAbcAC
abbaccccaBB
abAcbaCBccB
abAAbbacBCC
abaacacbccB
abaccACbACB
abaccbAcbCB
abaccbAAbCB
abacaBCbccB
abaacBBcaaC
abaaBBBcccB
abaaBcbcAcB
abaaCBCAbCC
abAABcccBBC
abaabACbcBC
abaacbbCCBC
abACCBcABBC
abaaaCbAbCC
abaBccACAcB
abbAACbbbCC
abaccBBcAAB
abAccccABBB
abaaaBaCbCC
abAcBBccAAB
abbaccbbACC
abaaccBaCBC
abacBabcaBC
abacaBcAccB
abbbAAbbCCC
abAcbbaCCCB
abaccbAcBCB
abacABBACCB
abacBaBccBC
abaaBBCCaCC
abaBccBaCAB
abaacbCaCBB
abAcabCBcAB
abacbbccAbC
abaBcaaCAcB
abAAbbbbCCC
abaaCBBcbAC
abaccBCCaCB
abaCAbCBBAC
abacaaBcAcB
abacbcACAcB
abcaaaBcAbC
abaaBBcACBC
abAABCbbbCC
abAcaaCCbbC
abaBcAccACB
abaccAACaBB
abaabbaCbCC
abAcbCAbcAB
abaaCBBcBAC
abaccABcaBB
abacabbbaCC
abaaccbbAbC
ababbacAbCC
abacccbAAcB
abacBcAABCB
abAAbacccBB
abACbaabbCC
abACCbacbCC
abaacBccbcB
abaBcccACBB
abacbccBCaB
abacACCbccB
ababCBBcAAC
abaaBBacccB
abAAbaccBCC
abaBcAbCCAB
abaccbbbACC
abaCBccbbAC
abaacaCaBcB
abaccbAcaBB
ababccaacBB
abaCbaacBBC
abaabCCbaBC
abaaccBccaB
abaacccaBCB
abacbbccACB
abaacABccBB
abAccACCCBB
abaaBcacAcB
abaaabCBBCC
abaacBCbcaB
abacccBBAAB
ababbcccAAB
abAcbaccACB
abccBaacBBC
abaacaCbCBB
abAccaaaCBB
abaccbcACBB
abAAccAACBB
abaccbbaBAC
abcaacbAAbC
abacbccAccB
abaaaBBCACC
abACbacbbCC
abacBcACBCB
abaacBcbaCB
abaaaBCCbbC
abaacaCCCBB
abAccBacABB
abaaCbcabbC
abacBCaCBBB
abaaBccbAcB
abaacBCCCCB
abacaBcBCaB
abaBcccBAAB
abaaaccbbAC
abaccaccaBB
abaacbcbbCC
abaaccABCBB
ababcBaccaB
abbAAbbCCCC
abacAAACCBB
abACbaccBCC
abACbccABBC
abcaacBBBCC
abacACBccBB
abacbCCCaBB
abaccbbccaB
abacbCBcaBC
abaaaBccBCC
abAcbCABCCB
abAccBBcAAB
abACbbaacBC
abaaacbbbCC
abaaBaacBCC
abacBCaaCCB
abAccbaCAcB
abaccaaBBCB
abacBCaaaCB
abaaacAcbCB
abacbAbcaCC
ababcbAccaB
abaacBCaaCB
abaaBaCBcbC
abAccbCAAAB
abaaaBcAbCC
abaBccbCAAB
abACbbcABBC
abaBcAAccBB
ababcBCACaB
ababCCbAABC
abbAAbbbCCC
abaCbAAcbCC
abaccaCbAcB
abaabbccacB
abAACCbbCCC
abaaBBBccBC
abacccbbAAC
abACbbaacbC
abaacBBBBCC
abaccbbCAAC
abAcbbCBcAB
abAABccbbCC
abacBCaCACB
abaacBcACBB
abacBccbcaB
abaccBCbAAB
abcaaBCCBBC
abacabcbCaB
abAcaCCBcAB
abaaBBcbaCC
abaaccAbcBC
abacBBcACaB
abcccaaBBBC
abAccABcaBB
abaCbAAccBC
abaCBBBCAAC
abaaccaBBCC
abacabaBCCB
abaBcAbCACB
abacACBBcBB
abaccaBBcAC
abaaBBcacBC
abAABBcaCCC
abaaCBccBBC
abAcccbbAAB
abaCBcaBBBC
abacBBCbACB
abaCCAbbABC
abaCbAABBCC
abaaaCBaBCC
abaacbccAbC
abAABccbbbC
abaacABBccB
abAcccAbbAB
abaabcAbbCC
abaaaBccbcB
abAAbbCBACC
abacBAABCCB
abaacAbccBB
abacaBCbbcB
abacAcaBCBB
abaaBcBBCCC
ababaaBBCCC
abaccbbccAC
abacaBCCbcB
ababbcaaCbC
abACBaacBBC
abaaBCCBcbC
ababaCCbbAC
abACCbAABBC
abacBccaCCB
abacBcaaCBC
abaBccBcACB
abaaBcAAbCC
abacbcACbAC
abaccAAbbcB
abacACCCCBB
abaaCBBcaBC
abaaBccAbbC
abAcaaccBBB
abacbcACacB
ababbcAAbCC
abaacccbAcB
abAACbcccBC
abaacaBBaCC
ababcaBCacB
abaaacaBBCC
abAcaaCbbcB
abacbccAcBB
abAAAcccBBB
abaBcbaaccB
abaccAcBBBB
abacaBCbaCB
abAcccABCCB
abACbcABCCC
abAABacbbCC
abccAbbABBC
ababbaccaBC
abAAAccbbCC
abcaaacbbCC
abAABcccABB
abcaaaBcABC
abacabABCCB
abbaaBBaCCC
abaacaCaBCB
abaCbbAACCC
abacAACCbcB
abAcaaBcbCB
abAAbbaccBC
abACCCBBaCC
abccBccAABC
abacAcaaBcB
abAABccaBBC
abAABaccbbC
abaBcBBCACB
abaaBBccaBC
abaaBccaccB
abaaccBCCBB
abaacBCBcAB
abaCbccaBBC
abaaCbccbbC
abacACbCaBB
abaaCCCBBCC
abaaccaBBcB
abaacBccbCB
abaacBBCBaC
ababaaBcbCC
abaccAAbbAC
abaCCbbbACC
abaaBcbACCB
abacAbccbAB
abaaccabcBB
abAAbCBBACC
abAAbbccAAC
abaCbcaaaBC
abaccABAbcB
abacbCBBAAC
abaaCBBCACC
abaCBcbbbAC
abaccccaBBC
abacaBBCCCC
abACBaacABC
abacbCbcACB
abaaCCCaBBC
abACBaccBBC
abaBcACCaBB
abaccACbcBC
abACCCbacBC
abaaCCBacBC
abaaCCBcAbC
abaabCbbaCC
ababaBccAcB
abacaBccBBB
abACCBAABBC
abaaCbccaBC
abaaCbbbCCC
abaccaCAcBB
ababbACbaCC
abaaCBacaBC
abacAcaBccB
ababcAbCCAB
abaabccBCaB
abaccBcaCBB
abacAbcBBAC
abacBBAACCB
abAccaCCBBB
abacbcAbAcB
abAcBaccABC
abaccbCaaBB
abaCbbcaaCC
abAACCAAbbC
abacACabcBB
abaCbaacbbC
abAcaCCbCCB
ababbaCCbAC
abAABCCbbbC
abacbACBBcB
abAcBaccABB
ababbccACaB
abacccaBBBB
abaacAbcaBC
abaaCABcBBC
abbAccaccBB
abccbaaaBcc
abaccaBacBC
abbAACAAbCC
abbaCCbAACC
abaccBCbcAC
abacACBaBcB
abaaccBcABB
abaaaaBccbC
abAABBCCaCC
ababbCCbAAC
abcabbAABCC
abbAAAcccBB
abaaBCCbCaC
abacbCBcAAB
abaaccACbbC
abaCCAbcBBC
abacbCacaCB
abaacbccccB
abacbAcccBB
abbaccaaCBB
abacbaBcAbC
abACbbcAACC
abaccAbABCB
abaaacccaBB
abAcaacbCBB
abaaBCAbCCC
abacaBCBBcB
abaacAAccBB
abAccBabACB
abaacbbccBB
abacBCCbAAB
abacbAbcBAC
abcaacBBCCC
abaBcaccACB
abacbACCCBB
ababaBcaCCB
abbaaccbCCC
abaCCAcbbAC
abacAACBBcB
abaacBCaCBB
abacABccaBB
abaBcbCaCCB
abaabccbAcB
abaabCCABBC
abAACCacBBC
abAABBccABC
abaCbbCBAAC
ababAbcaccB
abaacaaCbcB
abaaCCCbcBC
abAcbaCAccB
abaccccaCBB
abaacACbbCB
abAcbacbCCB
abACCBBAABC
abaaaBBcACC
abaabcAccBB
abaaBBCCBaC
abaaBcbccBB
abaabCCbABC
abaabAccbCB
abACCCABBCC
abaCCBBacAC
abaaBcBCCBB
abaaCCbccbC
abaaCAbbbCC
abAcaBAbCCB
abaBcaCCaBB
abaBccaCABB
abaaBcbCCaC
abacbCBccaB
abaabccaCbb
abcaaaBBaCC
abaccaCBBCC
abacbbcaCbC
abaaBBCCbaC
abaCCbccbAC
abaccAbcbaB
ababcaaBBCC
abcaBBaCCCC
abaBccaBCAB
ababAcACBcB
abaccaaccBB
abaccAACBBC
abaccbbbCaB
abaacAACBBC
abAcbbCAACC
abacbcaBBcB
abAACBBcAbC
abAccaacBBC
abaBcACCBBB
abcaaBBaaCC
abaaccbCBBB
abacBAbbcAC
abaaCABBcbC
abaccbCAbAC
abAcaaaCbcB
abccbbAABcc
abAcabCCABB
abaccACCBcB
abacACBcAcB
abAACbbCABC
abacaBBaCCB
abacbccAABB
abacbAcACCB
abAcccBAABB
abaccbcACaB
abaaBBcacbC
abacaCbCBBB
abacaabbCCB
abaccACbbAC
abaaBBacACC
abaccBcaBCB
abaaCbbCAAC
abAAcBCCABB
abaabbABCCC
abacaaBcBCB
abccbbCAAcc
abacabaCCBB
abAAccbCBBB
abacaBBBCCC
abAccccaCBB
ababCBcaaBC
abaacbbccBC
abacACCCBBB
abaacaBaCbC
abaaacBCCBB
abaCbaabbCC
abaaCbcccbC
abaaCbcBBAC
abaaccBCACB
abaccbACacB
abaccBBacAC
abAccAbcaBB
abaabcABccB
ababcbACCaB
abaccaCbcBB
abacBACCaBB
abbAccaCCBB
abaaCCBBabC
abaacaBCBcB
abacccACBBC
abacaacccBB
abaaBBcabCC
abaaaBcccbC
abacAcaCbcB
abAABccBBCC
abaaBAbbCCC
abaaBCbbcAC
abaaccbCBCB
ababcACacBB
abaaccAAbbC
abaaBcABCCB
abaacBBccAC
abacbACBAbC
abacBccaaBB
abacBCaCbcB
abaBcaCbCCB
abaaBcacBCC
abbbaaBBCCC
abaBccAcBBB
abaccaBBBBC
abaCAbbcBAC
abaaBcccBAB
abaccaaaCBB
abaaBccbabC
abAccaBCABB
abAABBBccbC
abAAcbbccBB
abaacBaCBBC
abAcaaCCBBC
abaCbcccaBC
abaacBcaBCB
abaacaccbbC
abacBaBCaCB
abacabCCaBB
abacbbcBAAC
abacaBabCCB
abaaCAcbbCC
abAACBBBaCC
abacBCaaCBB
abacACCBBCB
abacBCCaBcB
abaaacbAbCC
abACCBaccBC
abacaaaCbcB
abacBcAACaB
abaaBccBACB
abbcaaaBccc
abacabbAccB
ababbccaaBC
abbaaBcccBB
abaaaBCCCbC
ababbaBcaCC
abaccABAcBB
abacBccbAAB
abaccBabACB
abacBCBcaBB
abaabbACbCC
abacBcaCBCB
abacabbaCCB
abacbACCbCC
abaaBBccbCB
ababcACAcBB
ababbcaCacB
abaaCCBBCCC
abacbAACBcB
abaaccbbabC
ababcBCAcaB
abaaCCbAcBC
abacBcAAcaB
abaccaCACBB
abaccaCaBBB
abacaBccccB
abaaacbCCbb
abaaccbbAAC
abaacccbCCB
abacbACCaBB
abaccabABBC
abcccBaaBcc
abacbbaabCC
abacAcBCbaB
abAAbcccbCC
abaacBBcACB
abacccbaaBB
abaaaCBcbAC
abaCbbcAACC
abaCBBBcbAC
abacbACabcB
abaaccABBcB
abaacbbaCbC
abAABcccBCC
abaBcacBBCB
abaccbCaaCB
abaaBBCbcAC
abaccAcBBcB
abaacaaBBCC
abaaBccbCaB
abaacbabbCC
abacACaBCCB
ababbaCCAbC
abaaBBcAACC
abACbaCbbCC
abaacAACbbC
abaaccbAcBB
abaaaBacbCC
abAcaCBcbCB
abaCCBcbAAC
abaacBCCBBB
abbAAACCbCC
abaaBccBBaC
abACbbAAbCC
abacabccABB
abaccaaCBBB
abAcaacbbCC
abacaBCbcBB
abaBcaCCAcB
abaaacBBCCC
abACbbbacbC
abAABBBBCCC
abaabACCBBC
abacaBCBaCC
abacBCAcACB
abaaacAcBCB
abacbAcabCB
abacabCBBaC
abaaCCCBBBC
abaccbAcaCB
abAccaCBBBB
abaaBcBaaCC
abaaccBccBB
abaCCbbbAAC
abaaCCCbbAC
abaccaaCCBB
abacABabCCB
abaccbCCCaB
abaaBBccbAC
ababcaCCbaB
abACbaCBAbC
abaBcabccAB
abaaccAbbCB
abaaaCBccBC
abbaaccbbCC
abAACCCBBBC
abacbcaBBCC
abacAAcbACB
abacbCaCbAC
abaaBcAcacB
abaccBBcaCB
abaccbcaBBB
abbcccaaBBB
abacBBaccAC
abacbcaBcAB
abaaCBcacBC
abAccAbCABC
abaabbaccBC
abaBccaaCCB
abacbbCaaCC
abaabbcacbC
abbAccccABB
abaaccbCCCB
abacbbbAACC
abaacBccBCB
abaacBBCCbC
abacACbCaCB
abaabccbacB
abacBCbACaB
abaBcccaCBB
abaCCCAbbAC
abACCAbcABC
abaaacccbCB
abacabbcAcB
abAAABCCbbC
abaCbbAcaCC
abaBcaCCACB
abaacBCbACB
abaaccBBCaC
abacBabbcAC
ababbAccacB
abbaaCAAbCC
abaaaccbCCB
abaaBccaBCB
ababccbacaB
abacbcaaCbC
abacBCbbbAC
abAcbbccACB
abaaBcbCCCB
abAccaCbbAB
abaCCBccbAC
abaacAcBBCB
abaccBCAACB
abACbaccAbC
abacaaCaBcB
abaaCbAACBC
abaaccAcbCB
abacBCbcAAC
abaaaBBCCbC
abaaCAbbACC
ababbABccAC
abACbaccbCC
abcaBBaaCCC
abAcaacBCCB
abaacbccABB
abacaBccAcB
abacBCCaCCB
ababccBacaB
abaaacccbbC
abaacccaCBB
abacbCCaBcB
abaaaccBCaB
abAccaCBccB
abaabcaccBB
abbAAAccBCC
abAcaCbaacB
abaabbbcACC
abAACCAABBC
abaabbcccAB
abacabCaBCB
abaBcaccccB
abacaBCbCaB
abacaBcbaCB
abaabcccaBB
abaccaCbCBB
abAcbacAACB
abacACCaBcB
abacbbACaCB
abccBBcAACC
abacabcbAbC
abAccAACBBC
abaacABcbcB
abaccACacBB
abaaBBcbCCC
abaaccbbcBB
abaCCAbCaBC
abaacbcAAbC
abacACaBcBB
abacBAcbACB
abaBcaaaCCB
abaccAAcaBB
abACbbaCBBC
ababbccaCAB
abaaacBBcAC
abAcbbCCAAB
abacBccaBBB
abaccaaCaBB
abaBcbCCAcB
abAACCbccBC
abaaBACBcbC
abAcbacBACB
abaaBccbcAB
abaaCBaacBC
abaacBcaCCB
abaccBBaBBC
abACbbCABBC
abcaacBaaBC
abaccbABaCB
ababcaBaBCC
abacaCBcBCB
abAAbbcACCC
abaccbbCaBB
abAcbaCCacB
abcaaCCABBC
abAcaBBCCAB
abACbbbcABC
abacBBCCAAC
abccAABBBcc
ababbAcccAB
abAACCABBBC
abaaBcbaCCB
abaaccBBBCC
abaabbcAccB
abaaBcabcBC
abacaBcbbCB
abaBcaCAccB
abAAcbbCCBB
abaccACaBBB
abaccbACCCB
abacbCaCbaB
abaacbbcabC
abAcaacbaCB
abaaBccabcB
abAACbcccbC
abccbaaBBCC
abaCBaaccBC
ababccAAcBB
abaaCAbccBC
abAcccbCCAB
abaBcacbbcB
abacAAbbccB
abacaaCBCaB
abacBaCCbaB
abAABcccAbC
abaaccbCbAB
abacaBccABB
abaaBcccacB
abaCbAbCCCC
abacAAcBCCB
abAACBBBBCC
abAcaCCbcBB
abAABccccbC
abacACCbbCB
abaCbbCAAAC
abacaBcbcBB
abaBccAAACB
abaccccbAcB
abaabABcccB
abaaccbACbb
abaCBBccbAC
abaBcacbbCB
abaacbCCCBB
abaccBaCaBB
abaaCCbABBC
abAcabbaCCB
abaccbcAAcB
abaaccAcBCB
abcaaabbbCC
abacaaBCaCB
abacBCbACBB
ababcccbAAB
abaaaccbCBB
abaCCBacbAC
abaCCABBBAC
abaBabcccAB
abaacbbAccB
abacbaBBcAC
abacbbcAccB
abbaacccBCC
abaaBcAcbCB
abacbCCbAcB
abaaCbcacbC
abaaccaBCbb
abAABacccbC
abaacBcBBCC
abacbCacACB
abaCbACCAbC
abacbcBcACB
abaaBBCCAbC
abAcBCCABBB
abacABCCaBB
abacbCbACaB
abcaaBCAAbC
abAcbaaBccB
abAAcabCCBB
abaaBBCCBCC
abaacaBCbcB
abaaBccABBC
abaacBCCACB
abAccABBaCC
ababacACCBB
abaCBacBBAC
abaCbbaabCC
abAccaaCBBC
abaaccABBCB
abaabAcbccB
abAccBBcACB
abaaBccACCB
abaaBBacBCC
abaBcBAccAB
abaccabbABC
abaacBcbcaB
abaccAbbABC
abcaacBBaCC
abaaaBBccAC
abacbACbcAB
abcaaCbaaBC
abaCCbbAACC
abaaaCBcbbC
abaCbACCBBC
ababbCBcAAC
abacBBccaBB
ababccAbacB
abacbcccaBB
abAAcbCCABB
abacAABCbcB
abaaCAbcBCC
abacBccaCBB
abacAcBCbcB
abaacaCbcBB
abacbAcaCBB
ababcccaaBB
abaBccBacAB
abaabbAcccB
abaCbbACAbC
abaCbbbACCC
abACBaccABC
abAAbCCCBBC
abaccaaBBcB
abacccaBcBB
abaaBccBCCC
abcccAbbAcc
abaaCCCAbbC
abacabcbAcB
abAccBCCABB
abaacccBCCB
abbcaaaaBCC
abacabbCCaB
abACCBacBCC
abbaaBCCACC
abaCbbCaaCC
abacBccaBCB
abaCCbbCAAC
abaCbccbACC
abAAABcccbC
ababaaBcccB
abacccaaBBC
ababcBacaBC
abAAcBBcACC
abacbCbAcAB
abAACBBBCCC
abacAbcbAAC
abaaCAbcaBC
abAABBcAACC
abAACbccABC
abacACBAcBB
abbAABBaCCC
abaacbbaCCB
abaaBBccbCC
abaccbbbACB
abacACbCCCB
abacAAbCCBB
abaccaaaBBC
abAcaBCCABB
abaccbbAccB
abaacccbAbC
abacaCBcbCB
abAACbbcACC
abaccbCAACB
abaaBBccBBC
abaaccbabcB
abaabCbaBCC
abaBcbCaccB
abacbbbcAcB
abacaCBCbAB
abAccbCCABB
abACCBaaBBC
abacccAccBB
abbaaCBBACC
abaaBBccabC
abacbCaCbcB
abaaaccbCaB
abAcccbCABB
abACbaCCbbC
abaaBcccACB
abaccBAcABB
abaCbAAAbCC
abaacbaCbcB
abAAbbCCAAC
abacaBBCbCB
abaaCbbacBC
abaaCCbCCBC
abaaCBBACbC
abaaacBBaCC
abAccaCAABB
abAAbacbbCC
abacaCbCCBB
abAAccACBBB
abaccBabcAB
ababaCbAbCC
abaaaBaCCbC
abaccAbcbAC
abaaCbbcaCC
ababbCACBaC
abAccbbcACB
abAAbacccBC
abacaCacBCB
abAACCBAbbC
abbcccAAbbb
abacbACbCCB
abAAcaCCCBB
abACbaaacBC
abaacBcAcaB
abcaaacbbbC
abcaaCCAbbC
abaacabCCBB
abaaBcAbccB
abacbccBcaB
abaacbcAcBB
ababaacBBCC
abaaCCCBaBC
abaBccbACAB
abacAACbbCB
abacBBBccAC
abacccaBaBB
abbcccAABCC
abacAbCBcAC
abacAABBccB
abaaBacBCCB
abAccBCABBB
abccAABBBCC
abAAccaCBBB
abAcccbccAB
abaccaBBCBB
abaccAbCbaB
abaaBBCCbCC
abacbABcaCB
abAAbccbaCC
abaccbccaBB
abaacbbcccB
abaBccBCAcB
abaCAbbCBAC
abacccaaBCB
abacACBCbcB
abAAbaCCbCC
abaaCBcaBCC
ababcbCacaB
abAAbbbcaCC
abbAABcccBB
abACbccbaCC
abABaacccBB
abaccaBCacB
abacACbAccB
abaabcccbaB
abacccbbACB
ababbAAcccB
abacaCbCCCB
abAAbCCbbCC
ababbcaaBCC
abacbccACBB
abaccbCbAcB
abAcaaCBBCC
abaabcBaBCC
abAcBCCAAAB
abaBcaBCAcB
abaabbACBCC
abaccaCCaBB
ababAcBccAB
abacbcACbAB
abaccbbaaCB
abaaBBccaCC
abaaCbAbcBC
abAcaaCCBBB
abacbCCbAAC
abAcbbcaacB
abacbACCbAB
abaccACBccB
abaaCCbcAbC
abaBcbCACCB
abbacccaBBB
abaBcbCCACB
abAccBaaCBB
abaBcabCaCB
abaCbbCAACC
abaccbCaBAB
abACCbCCABC
abaaCbbCBAC
abbcAABCCCC
abaacbACbcB
abaBcbCAccB
abaaBccbcaB
abacBaCCBBC
abaaBCbbCCC
abaCbccAAbC
abACCbbcABC
abaacccaBBC
abACbbaaaCC
abaaccBBCCB
abaaBCbabCC
abAccaBcABB
abaaCBcbCCC
ababAccBCAB
abcaaCbbAcc
abaaBaaccBC
abbaaBaaCCC
abaaCCCbbCC
abaaaCCBaBC
abaaccACBcB
abAAbbcaCCC
abaacbACaCB
abacbbbbACC
abaaacbCCaB
ababbccaacB
abacaBcaCCB
abaccBaaCBC
abaacBBaCCB
abacaCbccBB
abACbbacBCC
abacaBCCBBC
abaccAcbcaB
ababccBaCAB
abacaBcAbCC
abaBcACacBB
abaabccbCAB
abaBcacBCCB
abbaacBBBCC
abaaacACbCB
abAAbbccaCC
abacBcACaBB
abaccBBAACB
abaaacaBCCB
abaacAAbcBC
abaabbcAbCC
abaaBCCAAbC
abbccAABCCC
abaaCbbCACC
abAcbaaccBB
abacbABaCCB
abaCBBcbAAC
abaaCBCACbC
abacaaBcccB
abaaccbCbaB
abAccBCbcAB
abaaCCbbcAC
abaaccbbcAB
abaCbAbCBAC
ababccBCAAB
abaaBccbbCC
abacbABBcAC
abAAbCCBBBC
abcaabbbaCC
abAAbCCBBCC
abaaBccbccB
abaaccbcBaB
abaCbbbAACC
ababCbAbcAC
ababaBacccB
abaaCBcAbCC
abACCCbbaCC
abacbCaBACB
abAAbccbbCC
abaacaaBCCB
abacaaBcbcB
abacaaaCCBB
abaaCbbCCaC
abaccAcbbaB
abAcbCABccB
abcaaBCCbCC
abaaccBBCaB
abaacbccbCB
abacbCBcaCB
abaaCBBacBC
abacBCbcAAB
abaacbbccAB
abacbcaCacB
abacACBBBcB
abcaaccBBCC
abAAbCCbaCC
abacbbcaCCB
abaacaaCBBC
abacbbAccAB
abccaaBBacc
abacbbCacAC
abaaaBcbbCC
abAAbbCCBCC
abaaCCbCbbC
abaacBCCaBB
abaaBaBccBC
abacccbCaCB
abaCbcBaaCC
abaaBccBaBC
abaaaCBccbC
ababCCAbbAC
abacaaCBBcB
abAcbacACCB
abACBacccBC
abacaCbAbCB
abacaacbCCB
abacaBcbbbC
abacACCAcBB
abaccAbAcBC
abaaBAccbCB
abacbbaBACC
abAcBCCBAAB
abAcbCABaCC
ababaccAbcB
abaaBcBaBCC
abAABccABBC
abAccABccBB
ababcaBcAcB
abacaBcACCB
abcaabbCABC
abaaaCbbbCC
abaccaCbbAB
abccaacBBCC
abaaCbCCBBC
abaaccaBCCB
abacACbACCB
abacccBAABB
abacBcAcbCB
abAACbbbbCC
abAcabcBCAB
abACCBBaaBC
abaacBACBBC
abAcbCAAACB
abaacBcAbAC
abacaCCbACB
abaaaaBccBC
abACbbCAABC
abacBCAbcAC
abacAACbccB
abaaBccAcBB
abaccBBccAC
abAAbccccbC
abcccaaBBCC
abacbCCBcAC
abacbACbCBB
abaacBBCaCB
abaaBccAbCB
abaaCbacBBC
abaCbbaacbC
abaaCBcccBC
ababcbACCAB
abaaccbCaaB
abaacbAcccB
abAAbccAABC
abAAbbbccBC
abaaaBBcbCC
abbcaaaccbb
abacccbbAAB
abaBccaCCCB
abaccBaaaBC
abaCCBBacBC
abaaBACbcBC
abAABBcbbCC
ababbAcACCB
abaabcccABB
abaccbaCaBB
abaaccBBaCC
abccaacbbCC
abacbccaaBB
abAAAACbbCC
abacbAccAcB
abaccBBCaCB
abAAbccABBC
abaaBcaBBCC
abaccbcbAcB
abAAbaacbCC
abaCCBaCbAC
abacAAcbCCB
abaacABcBBC
abcaaBBcBBC
abAccAbbCAB
abacbcbAccB
abaaBcAcBCC
abaCBccbAAC
abacACbbbCB
abaaCBACbbC
abaaBcABBCC
abaaCBAbbCC
abaacbbCCaC
abcaaCbbCCC
abacACacbCB
abAACCCCBBC
abAABccAbCC
abACCAAcBBC
abacBcAbbAC
abACCbbCABC
abaBccAcbAB
abacbAccbCB
abacaBCCBAB
abaaccACbCB
abacACaBBCB
abaccbbcAAC
abAcbbaccBB
abacaBAcbCB
abacBBBCaCB
abaccaaCbCB
abacBaCbABC
abaacccBCBB
abAACbaBBCC
abaCCBcbACC
abaabbcACbC
abAccABBCCB
abacccaBCCB
abbaaaccbCC
abaabbbaCCC
abaacBBccAB
abaccBBcaBC
abaacbbCBAC
abaCbbACCCC
abaaccBcbCB
abaacbbACCB
abAcbCCCABB
abaacABCbcB
abaaBcAccBB
abAACBBaaCC
abaaBccBCaB
abAccbCAABB
abacaBcAAcB
abACbAABBCC
abAAbbccbCC
abaacbbcACC
abAABaCCbbC
abaccAAccBB
abaaCBBBCCC
abaaBCCBBAC
abaaCBCAbAC
abacaBcAAbC
abaccBCCaBB
abAAbCCAABC
abaaBccAccB
abAccBAACBB
abACCAbCABC
abaacAccaBB
ababAbccAcB
abacBCbAcaB
abaaCCAbbCC
abacaBcABBC
abaaCBBcaCC
abaacBCBCCB
abccaaaBBBC
abacaBcAcBB
abaCBaCCbAC
abaccbAAACB
abAcbbccaCB
abacbaBAccB
abACaaccbbC
abaaabbccbC
abaccBCaCBB
abacbbccACC
abaaccBCbAC
abaabCBBcAC
abbccAACCBB
abacaCabCBB
abaacbbabCC
abaaacbCCBB
abaacACbccB
abacBAcaCBB
abaabbbcaCC
abACCbaaBBC
ababccBaCaB
abacaCbABCB
abaacbaBccB
abaaBcccbbC
abAcaaBBccB
aabbbaaaCCC
abacccAbcBC
abaaccBaCBB
ababacbAccB
abacAbccaBB
abaaBcccccB
abaaBCbbACC
abaaaCBacBC
abaCbcaacbC
abaccaBCBBB
abAACCAbbCC
abacbCaCBcB
abacBccACBB
abacbAccBAB
ababccaaBBC
abaabcbAbCC
abacaBBabCC
abacbCBcbAC
abaccbbbcAC
abacbaBBACC
ababccAcBaB
abaaaccACBB
abACbbbacBC
abaaCCBcaBC
abacaBcbCCB
abaccBAABBC
abAACCbABBC
abaaBaBBCCC
abacbCaBccB
abAAACBBCCC
abacBaCbcAC
abacaBccbbC
abAccABBACB
abaaBBcaCBC
ababbACCbaC
abbAAcccbbb
abaacaBccBC
abAABBaCCCC
abaccbAAbCC
abaabcaCbbC
abaccbbACBB
abccbbAAAcc
abaccAccBBB
abaacBBcbCC
ababcaBccAB
abAcaBBaccB
abaccBBAcAB
abaacbbcBaC
abAcccBCABB
abacabbABCC
ababcaCAcBB
abACCbcABBC
abaCbbAbbCC
abaccbAABcB
abbbaaCCCCC
abacaBBcbcB
abACCbaacBC
abaccABAbCB
abaaccaCBBC
abacaaBCCBB
abaCCBBcbAC
abaccBAbACB
abaacbcaccB
abAcbABcACB
abaacBCCBCB
abAACbacbCC
abAAABCCAbC
abacbcaBAbC
abaaaCCBBBC
abacbACaBcB
abaaBCbbbCC
abAcaabbCCB
abaacACBccB
abaaccbACCB
abacACaccBB
abAABBcaaCC
abacaCbcBCB
abaacbACCbC
abacaBccbCB
abaaaccbccB
abacAcBCCBB
ababaccBaBC
abAccbbaaCC
abaCCAAcBBC
abaaBcccaBB
abaBccaCBCB
abaabABBCCC
abacBaCBBBC
abaaaCCbbbC
abaccbAAAcB
abaaBcBacAC
abaabcBCbAC
abacaBaCbbC
abacbACCBcB
abaacAACbCB
abccbbaaBcc
abAACBacbbC
abcaaCCaBBC
abacBBcbbAC
ababbccAAcB
abacbCBcAcB
abaacccAbbC
abaaaCCbAbC
abacccaacBB
abaabccBcaB
abaaccbcAbC
abaccACBBBB
abaBcacbCBB
ababacBCCaB
ababCCAABBC
abacBBCaCBB
ababcBBcAAC
ababcaBCCAB
abbAACCBCCC
abaCAbCBcAC
abaaBccaBBC
abaacccbaBB
abacbcabCaB
abAABcccBBB
abaccAbcaBB
abAAbcBBACC
abacaCbcbCB
abccbAAbCCC
abacbcAAAcB
abaaCbCbbCC
abaaCCbbbCC
abAACCBBabC
abaaBCCBabC
ababccacbaB
ababccaBacB
abacAACCCBB
abaaBBccBaC
abaccBabbAC
abaccbaBAcB
abaCbAbCBBC
abaaccBcbaB
abaccAbAcBB
abacbcAACaB
abacbCaCCaB
abcaaaaBBCC
abacBabcbAC
abaabcaCCbb
abacbACbccB
abaBcbCacAB
abaaBCBabCC
ababccaBcAB
abaBcAccaBB
ababcBcaCaB
abaaccAccBB
abaacBBCCBB
abAACAAbbCC
abacaaaBCCB
abAccBCAACB
abacBBcaCCB
abaaccbccBB
abaaccaBcBB
abacAcaCCBB
abAcbaccBBB
abacccbCaBB
abaabbCACBC
abaccBCAbAC
abaCbbCCAbC
abaaCCABBBC
abAccBBCABB
abAccAAbCBB
abaccaBBBcB
abaacbcbCCB
abacaBcbCCC
abaacbbCBaC
abaccBBBAAC
abAACBBCCCC
abaBccAbACB
abaaCBBabCC
abAcaCCacBB
abaCCBaaBBC
abAAbCABCCC
abaaBBcaccB
abaBcbaCAcB
abacAAccaBB
abaCbbcacbC
abacbcABcaB
abacaBccBBC
abccBaaaBcc
abAACbccBBC
abAACBBcbbC
ababbaccbAC
abbaacBBaCC
abaBccAAccB
abacAAcaBcB
abAAccBBaCC
abacbcBcaCB
abccabbAABC
abaccBaBcAC
ababcacAcBB
abacbbccAAC
abaacbCBcAB
abAAbcBBBCC
abAAbcabbCC
abACCBBcABC
abaCbcaBcbC
abacccbbCaB
abacbbCCaBB
abaaBCbcAAC
abAAAbbaCCC
abacabAbccB
abacbbcccAC
abaaBcBABCC
abaccbAcccB
abAAbcBBCCC
abaacACCbCB
ababbAAbCCC
abacccaaBcB
abaCCAbcaBC
aabbAAcccBB
abAcbaaaccB
abaabccBcAB
abacbcAcccB
abbccAABccc
abaCCbbaaBC
abaaBCBaCbC
abacaCCCCBB
abcaaBBBaCC
abacaCbbCBB
abacaCCbcBB
abacABCbACB
abacccaBBBC
abbaacbbaCC
abacBaCCbAB
abaabcBccaB
abacaBCAccB
abacbcACBcB
abAcaCbbccB
ababbcaacbC
abbaaCCCBCC
abaaaCBcbCC
abaaacbbACC
abaCBBccAAC
abaaCAcBBCC
abacACCbbaB
abaabcbAccB
abaacACbbcB
abccBaaaBCC
abaacabCBBC
abacbCBccAC
abaBcaaCCBB
abAcbCCbAAB
abAcaBCbacB
abAcbaCCCBB
abaBcaaBCCB
abacaBBCBCC
abaccbbACCC
abacBCbbAAC
abccAAcBBcc
ababcaBCCaB
abaCCbbAAAC
abaaccBcACB
abaaCbaBBCC
ababcAbAccB
abacBBBcAAC
abaaCBBcACC
abaaBCAbcAC
abaCbAAbbCC
abaccABBBAC
abacccccaBB
abaaccBCbAB
abaaccbACbC
abaaabbbCCC
abacaccaCBB
abAAAbcccBC
abaacbbACbC
abaacABCBcB
abacaaCbbCB
abaaBcaccBB
abbcaaaCCbb
abbAACBBBCC
abacbAbCCCC
abAccAACCBB
abaccAcbCCB
abbaccAACBB
abaabccaBcB
abaaBcBCACB
abbAACCBBCC
abacabccbAB
abaacBBCBAC
abacbcabAcB
ababAcacBCB
abbccaaccBB
abaaabbcBCC
ababcbAAccB
abAACCbbaCC
abacaCaccBB
abacbCaBaCC
abaaccBCbaB
abAcaaccABB
abaccbbAcBB
abAACbbABCC
abaaccbcBCB
abbAAAAbCCC
abAccbaccBB
abacaBCbbCC
abccAAAABBC
abaccbcaCBB
abAAcaBccBB
abaccBcACCB
abcaaBcAbCC
abaccbcaBcB
abaaBcbAbCC
abaacbACCbb
abAAbbcbbCC
abaacbaCbbC
abaacbbccAC
abacbcaBcAC
abaacbCbcaB
abacACBBCCB
abaccBBBcAC
abaccAAbbCB
abacACaBccB
abAcbCCACCB
abacaBCbCBB
abACaaCBBCC
abaccaBBCCC
abaacACCaBB
abAAcccACBB
abacbCbcaBB
abacbcccAcB
ababccaCaBB
abaaccbCBAB
abaacBcACCB
abaacACCbcB
abaaBcbbbCC
abaccbbcAcB
ababcBacbAC
abAccaCbaBB
abaabaccBBC
abaaBBaaCCC
ababcaaBccB
abacbCaCACB
abaaCBaccbC
abacACCbAcB
abAcbbbaccB
abacAABccBB
abaacABCbCB
abacbbABcAC
abAcbbcccAB
abAcbaCCAcB
abaaBCbcBCC
abAccACbABB
abaacBccbAB
abbAAAcccbb
abAccBBcABB
abacbbaCbAC
abacAbcaBcB
abaaccAACBB
abAcBBCCABB
abaacBaBcAC
abaccbACbAB
ababbcACCaB
abAACBBcACC
abAAABBBCCC
abaacccBaBB
abAAbCAABCC
abaccBabaCB
abAAAbCCBBC
abaaBCBaaCC
abaabCbABCC
abaaccAAcBB
abaacBBACCB
ababCBaBcAC
abAcbCBccAB
abaaBcaaCBC
abAAAACCbbC
abaaaccBcaB
abacbAcAccB
abaccBACaBB
abACbaaacbC
abaaBcAACCB
abacBcAACCB
abaccaCbbAC
abbcAAbbbCC
abaacBBCACC
abaacbcBcaB
abacBacbcAC
abcccAAABBC
abaCCaBBaCC
abaaccBBABC
abaccccbcaB
abacACbbcAC
abaacACCCBB
abaaacbAccB
abAABCCbbCC
abacACabCBB
abacccbAcBB
abacBCCCaCB
abaabCCbbAC
abaccBAcbaB
abacaBccbCC
abaaccaaBCB
ababaBccACB
abaaBBccAcB
abaccaBabcB
abAAbCCABBC
abacbaCbACB
abacabbcBaC
abacbACBBCC
abaCCaaBBCC
abaacccAcBB
abaacaCCbCB
abaaCCBBBBC
abbaaBCCbCC
abaacccbbCB
abaccbAbcAC
abaaCAACBBC
abaaaacbCCB
abccBBCAAcc
abacBcaBCBB
abacbcACaBB
abAABaCbbCC
abaacAccbCB
abaaccaCCBB
abAccbCCAAB
abaaaaBcbCC
abacbAccBBB
abaCCBaaBCC
abaacABCCBB
abaacbbbcAC
abAcbaBcACB
abaBcbCACBB
abacbABAccB
abaabacBCCB
abAcccbaCBB
abAAbbCABCC
abacBcbcaCB
abacbACCbaB
abaCCCBacBC
abAAbccABCC
ababbbacACC
abaBBcccAAB
abaaBBacbCC
abaaBccbacB
ababCbAACBC
abacbbCCCaB
abACbbcABCC
ababcABccaB
abaaaBBBCCC
abaaCBcbAbC
abaacBaaCBC
abAABBCAACC
abaccAbabcB
abaacbCCaBB
abaacBCbcBC
abaaccbCCBB
abacbAbAccB
abaabCbbcAC
abacBaBccAB
abacacccaBB
abaabbCABCC
abaaBBBCCCC
ababcbAcacB
abaacbbbbCC
abAccAbacBB
abaaCbcaBCC
abaCCbbbbAC
ababaaCbbCC
abaccBCbCaB
abAcaCCAABB
abcaBBcAbCC
abaaBCbccBC
ababbCAbaCC
abaaccBBBaC
abaCCCCbbAC
abAAbaccbCC
abaabbCBaCC
abaacaaBccB
abAcBCAbcAB
abaccBCbbAC
abacACaBBcB
abbAAABBCCC
abacBaaBcAC
abaBccAbCAB
abacBBBcaCB
abacaBCabcB
abacACBCaBB
abaaacaCbcB
abaaBcccAcB
abbcaaBBBCC
abacACbbAcB
abaacbCBaCC
abaccbCACaB
abAcbCCCCAB
abACbbaaCCC
abacBcaCBBB
abAAbCCCABC
ababcaBcAbC
abaabbCCbaC
abaaccbbCaB
abaabbaBCCC
abaacbccBCB
abacBCCAcaB
abcaaBBBBCC
abAAbbCCaCC
abacACbcBBB
abacbAAACCB
abaacbCBaaC
abaccAcbaBB
abACCCCABBC
abacaBcbbCC
abaacccBBAB
abacaaBccBB
abAAAABBCCC
abacbCBaCCC
abacaCBBCCB
abacaBaCbcB
abaabbACCbC
abaCbcaBAbC
abaacbccBBB
abacbbCbbAC
abacbccAbAB
abaCCCbbACC
abacbcAAbCC
abacbbAACCC
abaccbAccBB
ababAcacbCB
abacAcabbcB
abaacBBBCCC
abacBCaCbAB
abaaabCCBBC
abacaCabbcB
abAcccAABBC
abAABBcccbC
abAAbCCCbbC
abacBCbcACB
abaBcacBaCB
abacabCBCaB
abacbaabbCC
abaccBBaaCB
abaaccbABcB
abaccACbccB
abacBaCCaBB
abAccABCABB
abAcabbaccB
abaaCbcAbCC
ababbacBaCC
abacccaBccB
abaCbACBaCC
abbAAccccBB
abaccBCaaBB
abAABCCbCCC
abaaaccBBaC
abaBcBccACB
abacaBBCaCB
abaaacbbcAC
abaccbabcaB
abAcaCbbCCB
abaaccBCbbC
abaaccbcaaB
abaBccacbAB
abaCCBaacBC
abacBBccAAB
abaCbACbbCC
ababcaCbAbC
abacaBBCbcB
abacAbCBBAC
abaaCAbcBBC
abaccBCabAB
abaccAcBaBB
abacaacbccB
abacBBcaCBB
abacBBaCBBC
abaacbcaBaC
abaCbbaacBC
abaCbcaBBCC
abacBBBBcAC
abbAbbcAACC
abaaccBBCBC
abaaCAbACBC
abaBcaaaccB
abAAbbccAbC
abacBAccbaB
abACbaacBCC
abAAbaaccbC
ababbbccAAC
abaabCCBaBC
abacbAccACB
abAcbaBACCB
abAAbbacbCC
aabbaacccBB
abaccbACAcB
abacAbAcbCB
abaaCbCCaBC
abAccACbaBB
abaaBCbccbC
abaaccBcBBC
abacaCbbCCB
ababbaaBCCC
abaabccacBB
abacBcccaBB
abaccBaBcAB
abaaCCbaBBC
abacbbACCCB
abacbcAAcBB
abacbcaCbCB
abaaCbAcbCC
ababacAbccB
ababAbcccAB
abaaBcabCCB
abAACbaccBC
abacbABcAcB
abaaaCCCbbC
abccbAAABcc
abAccAAccBB
ababccaBCaB
abaaccabbCB
abacbACCbcB
abbccAAABCC
abacaBaBccB
abaaBcbCCaB
ababcacbCaB
abaccaCBBBB
abaaBAcbCCB
abaccAAcBCB
abaacAbbcBC
abaaBAcccBB
abaaBACCbbC
abaccABCaBB
ababbcaaccB
abacbbaCCaB
abaaBcccAbC
abacBBCCaCB
abaCbbAAbCC
abacbCabcaB
abaaCbbCbCC
abacbACbaCB
abACbaaCBBC
abaaCBCAAbC
ababccaaBcB
abaacbAbcAC
abaccAcBCCB
abacbcAcBBB
abAccABacBC
abcaBBcAACC
abaaaCbcBCC
abaCBcbbAAC
abaBccabcAB
abaccBCaBcB
abbaaaCCbCC
abAAcbaccBB
abaaBaCCbbC
abacbbbACbC
abAAbbcBACC
abaacaCbbcB
abaacccbbAC
abAcbaBcaCB
abAAAcbbCCC
ababCBcbAAC
abaaccaBcbb
abacAAAcbCB
abacbaCbAcB
abacbCaccaB
abaabcbbACC
abaaCAccbbC
abAABBCAbCC
abaaBccbbAC
abaCCAbbbAC
abaCbcAAbCC
abaacAbcBCC
abaaCBBBcbC
abaaBBcAccB
ababbbCAACC
abAACbacBCC
abaccAbbACC
abbbaaaaCCC
abacbcaCAbC
abaaBacbCCC
abaacbCaaCB
abaaCbbccbC
abAcBCCAACB
abcaaccAbbC
ababaaBccbC
abacbcaBcbC
abacaccbAcB
ababcBCCAAB
abacACbcbCB
abAACbbccBC
ababcBcAcaB
abaaccaccBB
abaaCCBaCbC
abaccAbbaBC
abaaBCCbcBC
abaCbbAccAC
abaaccBaBCC
abaBcAccBBB
abacbAcBccB
abaBcACBAcB
abbaacbbbCC
abaaCBccbAC
abAccaCbABB
abacabAcbCB
abAACBccbbC
abaCCBBcaBC
abaBccAAcBB
abaabcccAbb
abacaBBBccB
abaCBaaacBC
abaaBcbCBAC
abAcaaCBccB
abaaBACBBCC
abacBaaCCBB
abaaccAbbAC
abacACbCCBB
abcaaaBBccc
abaaBcBCCaB
abacaCbCaCB
ababbcaCCAB
abaacBBBcAC
abcaaacBBcc
abaaacBBBCC
abaabAcccBB
abacbCAbcAC
ababbcAcacB
abacbABccaB
abaccAcBBCB
abACCbaCBBC
abAcaCCbABB
abaacbCbccB
abAcabccABB
abaaaccBCBB
abAAccaCbbC
abacBCAACCB
abaaBcccbCC
abacaBBcbCC
abaCbbbbACC
abbaacBBACC
ababbaacBCC
abaaBBccBAC
abacBCbaaCB
abacccBaaBC
abaaCbAcBCC
abacbbccaBB
abaaBBcACCC
abaacbcAbbC
abaaacAccBB
abaacBBcaBC
abacacbCaCB
abaccACCBBC
abaBcBaCCAB
abACCBccABC
abcaaaBCAbC
abacBcAbACB
abAccbbCAAB
abaaCCBacbC
abacaBCbcBC
abaacACbAbC
abaccaCbABB
abAABBccAAC
abaccAACbcB
abaaccbbCBB
abaacaccBBC
abacBAccaBB
abacaCaBccB
abaCCBcacBC
abaacbAbCCC
abacaCCbbAB
abacBccbCaB
ababccbACaB
abacbAAcaCB
abaaccBCBcB
abaCCbbaBAC
abbaaacccBB
abaccBcaaBB
abaaBccbbaC
abaBccABAcB
abaaCCAbbAC
abacbbbACCC
ababbCAACBC
abbaaBCCBCC
abaaaCbccbC
abaaaBCCBaC
abccbbAAccc
abaccBaaCBB
abAAbaCCBBC
abaaCBBcbCC
abaccABBACB
abacBcACCBB
abaacACCBBC
abAcaabbccB
abacBaBcbAC
abaaBABcccB
abaBcaccbAB
abacaCBcbAB
abaccaBCbcB
abacaBcbCBB
abaaaBBaCCC
abAcBBcAACB
abAABBcabCC
abAABBcABCC
abaccbACbcB
ababcaccbAB
abacBBccaCB
abacAbccbaB
abaccaaBBCC
abaCAcBBcAC
ababbacccaB
abacbbcAbbC
abAcbbbccAB
abaccaCbACB
abacccACbCB
abacbCCabaB
abaccBBcAAC
abaCbccbbAC
abaacbaCbCB
abbaaccccBB
abaabbACCBC
abacaBBcbCB
abaccAbaBCB
abaccaBCCCB
abaabcbACbC
abaccccaBCB
abaaBacbcAC
abaaaBCCbCC
abaaCbcBBBC
abAAbacbCCC
abAccaaacBB
ababbccAbAC
abacBaCBcAC
abAccaCCABB
abacabbCaCB
abaabCbbACC
abacaBccACB
abaaccaCbcB
abAACCbbABC
abaaBcacBCB
abacBcAccBB
abaacaBaCBC
abACbacBaCC
abaacbCBccB
ababbCBacAC
abacbcAbCaB
abaBcbCCAAB
abaacaBcBCB
abaBcaCBCAB
abacbCbcaCB
abacAACCBBB
abaaBBAcccB
abaBccACCBB
abACCBBBaCC
ababaaCCbbC
abaCbacbbAC
abAAAcccbbC
abaccaCCbcB
abAcbCCAAAB
abaaccaBBaC
abaaCCBBBAC
ababAccBcAB
abaaacAcbcB
abaccbcaaBB
abAcbbAACCB
abacbCBcaCC
abACbacBBCC
abacaBBAccB
abacbcACbcB
abaaccccbCB
abaacAbACBC
abAAbbccaBC
abacBabACCB
abcaacBBacc
abbccaaCCbb
ababccBacAB
abacBaCaBCB
abaacABCbbC
abaaBBcaCCB
abacACbbcBB
abaaaCbbcBC
abaccbabCaB
abacaBAcBCB
abaccBaCbAB
abaacbcaCaB
abaaBcACBBC
abaccAcbbcB
abaCbACBBCC
abacccBaaBB
ababcbAAbCC
abaaCbbcACC
abacbACCAcB
abacBaCbbAC
abaacbCBBAC
abacbbAcccB
abacacbAccB
abacaCbAcBB
abACbbCAbCC
abaaBcBaCCB
abaCCCBcaBC
aaabbbccccc
abacBBcbAAC
abaacaaCCBB
abacaaCbAcB
abaaBCCbabC
abcaBCCAbCC
abacAACbbcB
abacAcbCbAB
abacBcbaaCB
abAACCbbbbC
abccaacBBBC
abacccbbbAC
abacAAcbCBB
abaacbccBcB
abacACCBBBB
abaacAACBcB
abacBCAcaCB
abaaBcaCBBC
ababbaCAbCC
abacbbAcaCB
abacbcBcAAB
abaCCBCCbAC
abaabCACBBC
abaaBcACCCB
abaccbbAAAC
abacbCAccaB
abAccbaCCBB
abaacABcBCB
abaacbCCBcB
abAccABCCBB
abaaBCCbcAC
abaBccbcACB
abaaccBBBBC
abaacACaBCB
abaccAAcbCB
abAAbaccBBC
abacACbAcBB
abaBcaCBccB
abbaaaCBBCC
abacACAcbCB
abacAcacbCB
abaBccacccB
abaaBcccBcB
abAAbbaBCCC
abaaccBBcAC
abaaaBcacbC
abaccBAbaCB
abaBcabaCCB
abaacccbbAB
abacAACbAcB
abacbbAACbC
ababCbAbACC
abAcbCABaCB
abcaacbbbCC
abaaccAcbbC
ababacbccaB
abaacbAACbC
abAcaacccBB
abacBccACCB
abacACBCCBB
abaaccBaBCB
ababbbcAACC
ababcbACAcB
abacACbAAcB
abacAAAccBB
abaaBBccaCB
abaccbCBAAB
abacaBCCAcB
abcaacbbaCC
abaccBBAcaB
abAAbcccABC
ababbcAbACC
abacBcaaCBB
abaabCABBCC
ababcacBCaB
abaabcccbAB
abAcbaCBacB
abAcBCAAACB
ababcbCCAAB
abAAAbccbbC
abacbAcabcB
abaBcAACCBB
abcaacAABBC
abaaCbbAbCC
abaaaBccaCB
abacbccaBAB
abbaacbbACC
abaaacBcACB
abaCCaBBcAC
abacaaBcbCB
abAAbbbaCCC
abacabcBaBC
abAACCBccbC
abaacbcccaB
abacBBccbAC
abaaCCacbbC
abbAABCCCCC
abacbbcAbCC
abacbAcAbCC
abaccaBBccB
abaaCbccBCC
abacccBcACB
abaabaCbbCC
abacbbbccAC
abaCbbcaaBC
abACbaacbbC
abAAAbbCCCC
abacABabccB
abbAAccccbb
abaccAcBcBB
abaccAbbAAC
abAABacbCCC
abacbCBaaCC
abacBBcAACB
abaCbbAAACC
abacBCCbbAC
abacBBCbAAC
abAcbaCCABB
abacBCaCbaB
abaacaCbCCB
abacccaCBBB
abaccBBcACC
abbaaCbbbCC
ababbcAccaB
abaaCAbCBBC
ababccaCABB
abaaacbcAbC
abacBaaCbAC
abAABBcaBCC
abaaaccbbCC
ababAcBCCAB
abacbbcAAcB
abAccbaaccB
abaaBcAcbcB
abaaCBacbCC
abaccaBBaCB
abaaBBcAbCC
abaccACbbcB
abccaBBAABC
abaaccBAcbb
abaccAbABcB
abaacaaCbCB
abaaccbaBcB
abaccbbAACC
abaCCBBaaBC
abaccbaBACB
abacBBBcbAC
abaaCbCaBCC
ababbAABCCC
abAAABccBBC
abaaBcccBBB
abacbcaCCBB
abacccBcaCB
abaabcbCCAB
abacbCCbAbC
abaaccbcaBB
abacBaCBaBC
abaCbbCAbAC
abaacBBCCaB
abACCAbbaBC
abAcbacccBB
abAcccaCBBB
abacACCbACB
abaabcbCCaB
abacAcBCbAB
abaaCCbbbbC
abaabbcbACC
ababbacACCB
abaCBacbAAC
abaaBccabbC
abaacbbCaCB
abAcccBabAB
abaccbbAcaB
abaaBcBCCAB
abaBcbbCACB
abAccbbCCAB
abaCbcaCAbC
abAccaCbccB
abacBCaBccB
abaCBcbCAAC
abAAACCbbbC
abAACBaCbbC
abaaBcBCaCB
abAACBacBBC
abaaacaBcbC
abbaacccaBB
abaaBacccBB
abaacBCbcAB
abaaccbCBcB
abacbaBaCCB
abAcbCCBAAB
abaaaCAbbCC
abbcAAbbCCC
abAAACbbCCC
abaccACCbcB
ababacAbCCB
abaabCBaBCC
abaaBBcACCB
abaccACbbCB
abacBcAbcaB
abaaCBcbbAC
abaaBccBccB
ababcbaccaB
abaccAACBcB
abaaaccbbCB
abacaaCbCBB
abAcbaccABB
abaccbACBBB
abaccACBBcB
abbaccAccBB
abaaaBcacBC
abaaccBcaBC
abAcaCbbCAB
abcccAABBBC
abaaaaCBBCC
abacbcAABcB
abacbbcaCCC
abaccaCBCBB
abaacBCCBcB
abaacbcAbCC
abaaCbbcBCC
abaBccBAcAB
abcaaaccBBC
abACbacAbbC
abaaabcccbb
abacAACaBcB
abaCCBcaBBC
abaccaCCBBB
abacbCaaaCB
abaCbCacbAC
abaacbcACaB
abaacbCCbaB
abAABcAAbCC
abcaBCAAbCC
abaccbcAccB
abacACbcccB
abAAbcccaBB
abAccACBccB
ababcAcaBcB
abacbbbcAbC
abacacbCCaB
abAABCCCbCC
abAAbbCCCCC
abbcbbaaCCC
abAccaaCCBB
abacccbAABB
abbAACCCBCC
abAcbbCAACB
abaacbAAccB
abbccaaCCBB
abacbCCaCBB
abaacBBcbaC
abaacACBBBC
abAAbbaccbC
ababccACABB
abacbbACbCB
abacbAAbCCB
abaacBcAACB
abaaaBBCCCC
abaacbCBBCC
abaccACBABB
abacbbAACCB
abaaaCBacbC
abaaBcAbCCB
abaaCCBBBCC
abbaaaBCCCC
abaacBccaBB
abacaaBBccB
abcaaBBCAbC
abacAcaBcBB
abaBccABACB
abaBcbCAACB
abaCbbCCAAC
abaccbAbaCB
abacaBcbCaB
abcaacbbAcc
abaaaBcaCCB
abacBccACaB
abaaCbbCABC
abAAcccbABB
abaBcACBCAB
abaaaaBcccB
abacBcaCCBB
abaaBccccbC
abaccbcAbaB
abacACbbccB
abaacACBcbC
abaccbccAcB
abaCBBCbbAC
abAcbbCCABB
ababcaCacBB
abacaaCbcBB
abacBccbACB
abaaaBccbCC
abaaBcaCAbC
abaaCBccBCC
abAAcccAABB
abaabcaBccB
abaaBaCbcBC
abaaBccbcAC
abaBcacccBB
abaaBaCCbCC
abacbbAAACC
abacbAACCCB
abacbCbcAAB
abaBcaBAccB
abaacBBABCC
abacbCCBaCC
abaaBBccAbC
abAcaCbbcBB
ababCbACBaC
abaaCBabbCC
abacACCaBBB
abaaaaCCbbC
ababbacaBCC
abbAccaaCBB
abacaBCAbCC
abACBaaccBC
abacccbbACC
abaaccbbbaC
abaccaBcccB
abacACCBABB
abacaCCaBCB
abAACbbbCCC
abAcBAACCBB
abaacccBcBB
abacbbCBAAC
abacbCCbAAB
abacbAbaCCB
abacbbbcACC
abaaCBBacbC
abacaBabccB
abaacccbbaB
abAcabCCbAB
abaaacBCCbb
abaabcacbbC
abaaCCbAAbC
abacbCaCbAB
abaccAbcbAB
abAcbbcAACC
abaBcaCAbcB
abacabcBCaB
abaaCbcBBCC
ababbbaaCCC
abACbcABBBC
abaaBcbbaCC
abacBcaBBBC
abaaCCAbbbC
abacaBcbbcB
abacbAcBaCB
abacbCbaaCB
abaaaCbbACC
abcaaBccAbC
abaaaCCCBBC
ababbABcACC
abacbCCbACC
abAABcAbCCC
abccaaCBBBC
abacbCaCCBB
abacaccbCaB
abacbACbCaB
abaacBCaCCB
ababAccaBCB
abaBcaccaCB
abacbcACCaB
abacaBBcAcB
ababccAbCAB
abaCCbAbCCC
abccbaacBBC
abAAAbCCABC
abaccBAACBB
abbAABBBCCC
abacccAcBCB
ababbcaccAB
abacccACCBB
abacaCacbcB
abaaBccAbcB
abacccaaaBB
abaabCCbbaC
abaccAcBABB
ababAbcAccB
abacbABcACB
abaabcBBaCC
ababCCAbaBC
ababccbaacB
abbaaCbbACC
abacbCCAbAC
abcaacAAbbC
abcaaccBBBC
abAcaBcbacB
abaBcaCBacB
abaaBcBACBC
abaacACCbbC
abaacbAbccB
ababaaBccBC
abaaaBcbccB
abacbACabCB
abacabAbCCB
abaacccbbcB
abaaCCBccBC
abbaaacbbCC
abaCbcaaBBC
abaaBccACBB
ababCbaaBCC
ababacaBCCB
abAAACCbbCC
abaacBBcbAC
abaaccbbbcB
abaccccaBBB
abaaCbbacbC
abaCbcaaBCC
abAAbbCCABC
abacAAbccBB
abaaBBBcbCC
abacbbccaCC
abaaccbabCB
abaacAcbbCB
abAAbaCbbCC
abaaBAbccBC
abaBcaCCacB
abaCCBacaBC
abacABcbAcB
abbabbaaCCC
abacaabbccB
abaccBcACaB
abaaaccaBcB
abACbcAAbCC
abAAAACBBCC
abAAbbcaaCC
abacAACaBCB
abaBcccAccB
abaccbCBcAC
abAccbacBBB
abAAccAbbCC
abAACbbCBBC
ababbACCBaC
abAcbCaaCCB
abAcaaccbCB
abaaBaCbbCC
abaBAccBCAB
abaaBCCCAbC
abacccbCCaB
abaccccbACB
abaaCbACAbC
abAccBabcAB
ababccABacB
abACCABBaCC
abacAABBCCB
abaaBccbACB
abacccaCBcB
abacABAbccB
abacBBBcACB
abAACCAbbbC
abAABBCCCCC
abAcbbaaccB
abacaBcAcBC
abaBccbCACB
abaccaBcbCC
abacbCaBCCB
abaaCBaBcbC
abaBccBAACB
abbcAAABCCC
abaaBccBBBC
abaaBBCAACC
ababacbbACC
abaaBaccbbC
abaccaBBCCB
abacccaaCBB
abacbACCCCB
abaaaBcACBC
abaccaCbcaB
abacBCbbcAC
abaaabbccBC
abaaccBBBCB
abaabccAcBB
abaacBCCaCB
ababbccbAAC
abbaccaCCBB
abAAAbccBBC
abacBaBcAAC
abcccAABBCC
abaccACCBBB
abacAAcccBB
ababcAccaBB
abaacBBaaCC
abaacBCbccB
abaBcaCCABB
abaacbACCCB
abAAAbbbCCC
abaaBCAbbCC
abbaaBccbCC
abaaaBcBBCC
abacBCbACCB
abAcccAAABB
abaaBBCCBAC
abaccbaabcB
abaaccbcBBB
abacbaaBccB
abacaCCBABB
abacAbCCbaB
abaaBcbCBaC
ababAbccacB
abaBccAACCB
abaCCbaaBBC
abaabbccAcB
abaccbcccaB
abaaccBCbCB
abacbbcccaB
abacAAccBBB
abAcbacBaCC
abaCbABabCC
abaaBaccBCB
abacbAccacB
abaCCBccaBC
ababbaBcACC
abAABBccbCC
abbaaaccBCC
abacACbCBBB
abAAbbCBBCC
abacbAcABcB
ababccaCbAB
abaccAbbcaB
abaaccBcaBB
abacabcAcBB
abaacbCCbAC
abaaCBcacbC
abaabbCbACC
abAcbACbcAB
abaaBAccBCB
abaaaaccBBC
abaccBcAACB
abaaBcccBaC
ababccAbAcB
ababbcaCCaB
abaaacBcaBC
abacbbcAAAC
abaccbcAcBB
abacbCCabAB
abAAccBCCBB
abacccaCCBB
abaaBaBcccB
abaaacBaCBC
abaaacBCbAC
abaccACCCBB
abaaBBcbACC
abacaBcccBB
abccbbaaCCC
abaCCBabbAC
abaacabbCCB
abaacAACbcB
abaCbcBCbAC
abacbCCaaBB
abAcBCbbcAB
abAAbCCCBCC
abaCBacBBBC
abcaaaacBBC
abAccabbcAB
abacbbACCCC
abAcbaccAbC
abAABBccACC
abacaBcAbCB
abcaacbbCCC
abacbCCbACB
abccBAAABBC
abaacbbccaB
abaaBCCBBCC
abAACBBCAbC
abaaccccBCB
abACbbaaBCC
abAccbaacBB
abaaacbCBaC
abaacBBcAAC
abacbbbccaB
abaaCBacbbC
abACbbCABCC
abaCCCaaBBC
abacBcbACCB
abbcaaBCCCC
abAACbbaaCC
abacbAACbCB
abaacbbCbAC
abaacACbCCB
abaaacACbcB
abaaBccAAbC
abaaBCCAbbC
abccbbbAACC
abAcBaccaBB
abAABBccaCC
abaaBBaccBC
abaaaBcAccB
ababcABaccB
abccbAABBcc
abacbccabAB
abacaCCaBBB
abaaccBBcbC
ababCbAABCC
abbAACCbCCC
abacACCbcBB
abacaBBccBB
abaccaaaBcB
abacACbccBB
abaacBBCCaC
abaaaaCCBBC
abaaBCbcabC
abacbbbcAAC
abaCCBcaaBC
abaaBcAbcBC
abaacbCbcAB
abaaBccABCB
abaaaCbcBBC
ababbABaCCC
abaccBBaaBC
abaaBBccbcB
abacccabbaB
abaabcaBBCC
abbaaBBBCCC
abaaaccbAbC
abaacAAcbCB
abaCbaBBACC
abacbaCBcaB
abAACCBBCCC
abacACbbbcB
abaabbacbCC
abaCbAAbCCC
abaacACCBcB
abaBcbbcAcB
abAcaaBccBB
abacAcabbCB
abaaBccaCBB
abaacBccACB
abaaBcbCCCC
abACbaaccBC
abacbCAcaCB
abACBccABBC
abcaacbbACC
abaccbCCaBB
abaaCbbcBAC
abaaaCCBBCC
abAABCCCBBC
abaCbcccbAC
ababbaaccBC
abaCBBCCbAC
abaacBCCBAB
abacBcAAACB
abaaCbbbACC
abaaBCbcACC
abccBBaaBcc
abaaacbCCCB
abaacAccBCB
abAABBCbbCC
abAccbbaCBB
abacbbbaaCC
abaaBcabccB
abacaBAcbcB
abacACBcbCB
abaacAbbCCC
ababccBaaBC
abACCAbbABC
abaaBBBCCbC
abaBccbAAcB
abaaCbbcBBC
abacaCCBCBB
abacbbCCaCB
abaacbAbCCB
abAcbACCABB
abaacBaBCCB
abAAbbaaCCC
abAACbbcAbC
abaabbccAbC
abacbbCAACC
abacBCbAccB
abaabccbAbC
abaaCCBCCbC
ababcaaccBB
abacABCaBcB
abaaBcbCCAB
abAAbbccabC
abAcccAAcBB
abcaaBccbCC
ababAccaCBB
abaabcBCCAB
abacBBCaCCB
abaccBCbAcB
abAcaaBBCCB
abaaaccbACB
abaaCCbbaBC
abacbbcaaCC
abAAACBBBCC
ababAcacbcB
abaBcccacBB
abaBccaacBB
abACCBacBBC
abaacAbCBBC
abaCbbcbbAC
abcaBBBaCCC
ababcaccbaB
abaBcabAccB
ababcAABccB
abaacBACCBB
abAcbaabCCB
abaaBBccbbC
abaacbCCBCB
ababcacbAbC
abacBcAcBCB
ababcbAbACC
abAcBCCCAAB
abbAAbbaCCC
abacACBBAcB
abbabbcAACC
abaaaaccbbC
abacBAccABB
abaabbcaCbC
abacAbaBccB
abAccABBccB
abacccAbbAC
abaaBAbcBCC
abaCBBacBAC
abaabCbACBC
abaccBcAbaB
abaacBCBccB
abaaaBccBBC
abaabbccbAC
abAcaaCCbcB
abacbAACCBB
abacABAbCCB
abbAAAbbCCC
abaccACAcBB
abAcaBCbaCB
abacaBcACBC
abaCCacbbAC
abaacbccBAB
abacaBcBaCB
abaacaBcbbC
abaccAccBCB
abaaccbbcAC
abaacAbbbCC
abacabABBCC
abACbAAbbCC
abacbbcACaB
abaacccbACB
abbcaaaBCCC
abAcbCCBcAB
abcaBcABCCC
abaaccBABCB
abcaBcAbCCC
abaacbbAACC
abacbACBccB
abACbacAbCC
abaaaBCBaCC
abaaBCbcaaC
abaccabCaBB
abacBaBcaCB
abaBcbacACB
abaaBccBABC
abacAbbccAC
abAcaaCbbCC
abAccccAABB
abaacccbcaB
abaaacccbbb
abaaccbbcBC
abacAACbcBB
ababcaBaccB
abaacBccbbC
abaacbCbCCB
abacbccaacB
abAcabccbAB
abaaaBcbCCB
abacaBcABCB
abbAcccAABB
abaccaCbCaB
ababaccbbAC
abaacBCCbAB
abACbbaabCC
abaCBaacBBC
abacbAABccB
abaaCCBcbAC
ababCBacbAC
abaaccacbCB
abACCbacBBC
abacbCCCbAC
ababAcccbAB
abaBcACCAcB
abacBCBcAcB
abaacBcbcAB
abaaBCCbbaC
abaaacBccaB
abaaCCbccBC
abAABCCBBCC
abacccaBCBB
abacaCabcBB
abaaccccBBC
abAAbbCBaCC
abaccbAbAcB
abaccBaaBCC
abacbCaaCBB
ababbaacccB
abacbbaaCbC
abaBBcaCCAB
abaacbCCBBB
abacccBcaBB
ababcaCCbAB
abacbbbACCB
abaCbbAABCC
abccbbaaacc
abaacBBCBCC
abaacAbbccB
abAccABBcBB
abacbaabccB
abaaaBBccBC
abaaBcaaccB
abaaBCbccAC
abaccbAAcBB
abacBBcAccB
abaaccBcaCB
abaaCCbACBC
abAccABCAcB
abaccACbAcB
abacbbaBcAC
abaBcccAABB
abaCbcaacBC
abaacBBCCCC
abaaaccbcaB
abacbAAAbCC
ababbcACCAB
abAcccBCAAB
abacbcaCCaB
ababcacBaBC
abAABCAAbCC
abaccbbcAAB
abaccAbcaBC
abAcccACBBB
abaaBcbCaCB
abaaBccbbcB
abaacBBaCBC
abacbACbbCC
abacbACbbcB
abaaCAAbcBC
abAABBcBBCC
ababAcbACCB
abbaaaCCBCC
abaaBBccACC
abAcbaCbcBB
ababcaaBcbC
abaaccABcBB
abaaBBcccAB
abaccBBcbAC
abAAbbcccBC
ababaacbccB
abaaCCbbCaC
abaaBcACacB
abacBBcAbAC
abaBccBCACB
abAcaCbacBB
abaaBBccABC
ababbaaccbC
abaacacbbCC
abacBaccaBC
abaBccbcAcB
abAcbbaaCCB
abaacBccaCB
abaacBccbAC
abacBaCbcBC
abaCCbbcAAC
abAcbaCAbCC
abaCCCBaaBC
abaabbaCCbC
abaccAbbCaB
abaccBBcAcB
abAABBBaCCC
abaaCbbabCC
abbcccAABBB
abaccaabCBB
abaaBCCbCCC
ababbcacBaC
abaaccbCbCB
abaaCBBCCCC
abAcaacbCCB
abaCCAABBBC
abaaCBcbbbC
abaacBCCbCB
ababbbcaaCC
abaabAcbCCB
abacACbAbcB
abaaBcBccbC
abaCCAbaBBC
abAABccabbC
abaacaBCaCB
abaaccbAbCC
abaabAccbcB
ababccacbAB
ababbcaacBC
abaccBcaBBB
abacabAcBCB
ababcAcacBB
abaaCbAccbC
abaabacbccB
abaacACBCaB
abacBCCbcAC
ababbaccaCB
abaacbbccbC
abaacccBBCB
ababcbaaccB
abACCAbCBBC
abaaCAbcbbC
abAcbaCCbAB
abacaCCbCCB
abaacACBcbb
abaacBcBCCB
abcaaCbbbCC
abACCbbbaCC
abacaBcBBCB
abaaccccBBB
abaaBBcABCC
abAccbbCABB
abaBccAccBB
abAccbCAACB
abbaaaCbbCC
abaaBcccABB
abaCCbccaBC
abaCbACBBBC
abacAcBCCCB
abAABCCAbbC
abAcbCAACBB
abaaCBaCCbC
abAAbbccABC
abaccBAbcaB
abaccabbcAB
ababCBacaBC
abaccaaaBCB
abacBCBcaCB
abacccabaBB
abaBccccACB
abaCbbaaBCC
abaaccccaBB
abaccaBBcBB
abaaacccbcB
abacAAcaBCB
abacbCbccaB
ababbcACAcB
abaccbbcACB
abaccABabcB
abaCCAbcbAC
abacccACBcB
abaacBcccaB
abcaBBaaBCC
abaacbbbCCB
abAcbacBaCB
abAccACCBBB
abaccaBAbCB
abaacACbcBC
abcaaBccBBC
abaaCbccbCC
abaaBBCCCaC
ababAcaCbcB
abAAcabccBB
abaBccaaBCB
abaacbbcAcB
abaBcaBaCCB
abAccaccABB
abaacbbcaCC
abAccbacccB
abaaCbCACBC
abacbccaBBB
abaccBBabAC
abaaBcbbCCB
abaccACBaBB
abAACBcccBC
abaccBcaCCB
abacbcaCaBB
abaCbbcBAAC
abaaccAbcBB
abacBCaBcAB
abaBccaCCBB
abAAAbccABC
abaccAbbcBC
abaccaCBBBC
abaaBBcaaCC
abAAAbccbCC
abaaBcccBCC
abACbaacAbC
abaaccbCACB
abaaaccbAcB
abaaBBBaCCC
abaacaBcAcB
abacccbbcAC
abaCbbacbAC
abacbccccaB
abacbCCaaCB
abaacbCbACB
abAAbbaCCCC
abaBcaccAcB
abaaCCBBcAC
abcaaccABBC
ababcbACacB
abaccBcAABB
abAcaCCCBBB
abAccbCBAAB
ababaccbACB
abaaBcabbCC
abaaBBaccAC
abacbAAccBB
abaaBcbbACC
abaaBcbcacB
abaCBaccbAC
abaabbcccaB
abaacccBCaB
abaccBBACaB
abAcccaCCBB
abacaCbAAcB
abacaCCBBCB
abaccAbcBAB
abAccaCCCBB
abaacccBcaB
abaaCbbcaBC
abacaaaCbCB
abaaBcBaCCC
abacbCaaCCB

